Asymptotic analysis of Feynman diagrams and their maximal cuts

The ASPIRE program, which is based on the Landau singularities and the method of power geometry to unveil the regions required for the evaluation of a given Feynman diagram asymptotically in a given limit, also allows for the evaluation of scaling coming from the top facets. In this work, we relate the scaling having equal components of the top facets of the Newton polytope to the maximal cut of given Feynman integrals. We have therefore connected two independent approaches to the analysis of Feynman diagrams.

==> anc/OneloopVertex.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     71125,       1953]
NotebookOptionsPosition[     66286,       1858]
NotebookOutlinePosition[     66691,       1874]
CellTagsIndexPosition[     66648,       1871]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["One loop vertex Diagram ( of  arXiv:hep-ph/9711391 ) :", "Section",
 CellChangeTimes->{{3.728122192475917*^9, 3.728122241320765*^9}, {
  3.7833496202849293`*^9, 3.783349643932233*^9}, {3.783349674922112*^9, 
  3.783349676553239*^9}},ExpressionUUID->"654fefe9-6288-476c-8d66-\
bf714cea10dd"],

Cell[TextData[{
 "Consider the integral , I ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], ",", 
     SuperscriptBox["m", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "47251837-d00a-4bfe-8c26-1eff0c77d70e"],
 ") = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "k"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", "+", 
           FractionBox["q", "2"]}], ")"}], "2"], "-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", "-", 
           FractionBox["q", "2"]}], ")"}], "2"], "-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{"(", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "-", "p"}], ")"}], "2"], ")"}]}]], " "}], 
   TraditionalForm]],ExpressionUUID->"bc4fe4fd-59ae-4127-962f-7914b03c83c5"],
 "at threshold . The expansion parameter, y \[Congruent] ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["m", "2"], "-", 
    FractionBox[
     SuperscriptBox["q", "2"], "4"]}], TraditionalForm]],ExpressionUUID->
  "5da88e3e-92e2-4397-8f28-e9b310e01678"],
 ".\n "
}], "Text",
 CellChangeTimes->{{3.728122254613879*^9, 3.728122458102771*^9}, 
   3.731414810206316*^9, {3.746424968302979*^9, 3.7464249686519403`*^9}, {
   3.783349688143344*^9, 3.783349688143736*^9}, {3.783389612927088*^9, 
   3.7833896496175632`*^9}},ExpressionUUID->"964232db-d78a-418c-ae5e-\
49bc8987d1d8"],

Cell[CellGroupData[{

Cell["Packages used in this work :", "Subsection",
 CellChangeTimes->{{3.731309594470561*^9, 
  3.7313096306932077`*^9}},ExpressionUUID->"d161ebfd-19ad-4c92-bf26-\
169c31ce36b4"],

Cell[BoxData[{
 RowBox[{"<<", "UF`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "asy2.m"}]}], "Input",
 CellChangeTimes->{{3.7281224879549007`*^9, 3.728122511768701*^9}, {
  3.7833236580709877`*^9, 
  3.783323664870056*^9}},ExpressionUUID->"b62fe488-b97a-45cf-af97-\
31e20416c1b6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining relevant functions:", "Section",
 CellChangeTimes->{{3.745324284601275*^9, 
  3.745324303112834*^9}},ExpressionUUID->"03c2eece-28b0-48d5-a1fb-\
a6edc4900bb9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"alphaCount", "=", 
      RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllSub", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"alphaparam", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllTran", "=", 
      RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TabTran", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AllSub", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"AllTran", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Row", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Column", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"AllSub", "[", 
            RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Upoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Upoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Upoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Fpoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Fpoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "&&", 
         RowBox[{"list2", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of transformations :\>\"", ",", 
       RowBox[{"TabTran", "[", 
        RowBox[{"[", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"TrueLength", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
       RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7453243163994904`*^9, 3.745324376050664*^9}, 
   3.745544897222761*^9, {3.746424993449853*^9, 
   3.746425014946115*^9}},ExpressionUUID->"d381a609-482b-45de-8278-\
52f1a49691ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm:ASPIRE", "Section",
 CellChangeTimes->{{3.745324396121891*^9, 
  3.745324402698059*^9}},ExpressionUUID->"ddc837e0-1a0f-4cfd-ae1e-\
7201ccfec4ea"],

Cell[CellGroupData[{

Cell["Finding U and F polynomials:", "Subsection",
 CellChangeTimes->{{3.745323820811427*^9, 
  3.7453238328098993`*^9}},ExpressionUUID->"6a4014cc-f475-451a-9112-\
511f2bd50371"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "made", " ", "to", " ", "ensure", " ", "that", " ", "the", 
    " ", "U", " ", "polynomial", " ", "has", " ", "the", " ", "correct", " ", 
    "sign"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"uf", "=", 
    RowBox[{
     RowBox[{"UF", "[", 
      RowBox[{
       RowBox[{"{", "k", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k", "+", 
               FractionBox["q", "2"]}], ")"}], "2"], "-", 
            SuperscriptBox["m", "2"]}], ")"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k", "-", 
               FractionBox["q", "2"]}], ")"}], "2"], "-", 
            SuperscriptBox["m", "2"]}], ")"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"k", "-", "p"}], ")"}], "2"], ")"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q", "2"], "\[Rule]", "qq"}], ",", 
         RowBox[{
          RowBox[{"p", " ", "q"}], "->", "0"}], ",", 
         RowBox[{
          SuperscriptBox["p", "2"], "\[Rule]", "x"}], ",", 
         RowBox[{
          RowBox[{"m", "^", "2"}], "\[Rule]", 
          RowBox[{"x", "+", 
           FractionBox["qq", "4"]}]}]}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        SubscriptBox["x", "3"]}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"AlphaRepExpand", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "+", 
             FractionBox["q", "2"]}], ")"}], "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}], ",", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", 
             FractionBox["q", "2"]}], ")"}], "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}], ",", 
        RowBox[{"(", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k", "-", "p"}], ")"}], "2"], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "^", "2"}], "\[Rule]", "qq"}], ",", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "\[Rule]", 
         RowBox[{"y", "+", 
          FractionBox["qq", "4"]}]}], ",", 
        RowBox[{
         SuperscriptBox["p", "2"], "\[Rule]", "y"}], ",", 
        RowBox[{
         RowBox[{"p", " ", "q"}], "\[Rule]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qq", "\[Rule]", "1"}], ",", 
        RowBox[{"y", "\[Rule]", "x"}]}], "}"}], ",", 
      RowBox[{"PreResolve", "\[Rule]", "True"}]}], "]"}], "*)"}]}]}]], "Input",\

 CellChangeTimes->{{3.7281230096434717`*^9, 3.728123028287327*^9}, {
   3.7454795007319517`*^9, 3.74547950786771*^9}, {3.745479574061304*^9, 
   3.745479578236333*^9}, 3.752418460622836*^9, {3.752888404270829*^9, 
   3.752888416779975*^9}, {3.752900462610478*^9, 3.752900483391556*^9}, {
   3.783263587959648*^9, 3.783263676165483*^9}, 3.783322230573221*^9, {
   3.783323644107836*^9, 3.783323735723119*^9}, {3.7833240159369907`*^9, 
   3.783324041455286*^9}, {3.783324612413857*^9, 3.783324616982523*^9}, {
   3.783324669204043*^9, 3.7833246771858788`*^9}, {3.78332929807745*^9, 
   3.783329329497447*^9}, {3.7833498427116413`*^9, 3.783349990992359*^9}, {
   3.783350055041327*^9, 3.783350202511629*^9}, {3.7833502478460217`*^9, 
   3.78335027023239*^9}, {3.783350316068965*^9, 3.7833503214628057`*^9}, 
   3.783350351501244*^9, {3.783350431859247*^9, 3.7833505311866713`*^9}, {
   3.783388514669346*^9, 3.78338860077874*^9}, {3.783388651466627*^9, 
   3.7833887320646067`*^9}, {3.783388770921104*^9, 3.783388778471334*^9}, {
   3.7833888287764273`*^9, 3.783388904047674*^9}, {3.783401168603697*^9, 
   3.783401181178076*^9}, {3.783404739597513*^9, 3.783404785445445*^9}, {
   3.783405045550396*^9, 3.783405067755363*^9}, {3.783405106070788*^9, 
   3.783405119133986*^9}},ExpressionUUID->"70218847-9b14-42c2-821a-\
a46db6495351"],

Cell["Variables for UF: {k, m, p, q}", "Print",
 CellChangeTimes->{
  3.783401195405211*^9, 3.7834047872700167`*^9, {3.7834050500371237`*^9, 
   3.783405078898823*^9}, 
   3.783405120249881*^9},ExpressionUUID->"0f94f61c-ea48-4367-81ab-\
cd39931e8b7f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["x", "1"], "+", 
    SubscriptBox["x", "2"], "+", 
    SubscriptBox["x", "3"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"qq", " ", 
      SubsuperscriptBox["x", "1", "2"]}], "4"], "+", 
    RowBox[{"x", " ", 
     SubsuperscriptBox["x", "1", "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "qq", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     SubscriptBox["x", "1"], " ", 
     SubscriptBox["x", "2"]}], "+", 
    FractionBox[
     RowBox[{"qq", " ", 
      SubsuperscriptBox["x", "2", "2"]}], "4"], "+", 
    RowBox[{"x", " ", 
     SubsuperscriptBox["x", "2", "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.783323618193981*^9, 3.783323737448924*^9, {3.7833240322598658`*^9, 
   3.783324042432617*^9}, 3.783324225828309*^9, 3.783324625762184*^9, 
   3.783324689443006*^9, 3.783329299718748*^9, 3.783329331953043*^9, 
   3.7833499948737926`*^9, {3.783350064886022*^9, 3.783350143254607*^9}, {
   3.783350176238119*^9, 3.783350271874793*^9}, {3.783350322833008*^9, 
   3.783350352824888*^9}, 3.783350410323386*^9, {3.783350447234414*^9, 
   3.783350532269187*^9}, {3.783388606448245*^9, 3.783388617537179*^9}, {
   3.783388660039415*^9, 3.783388675595487*^9}, {3.783388717196583*^9, 
   3.783388732819717*^9}, 3.783388779015501*^9, {3.783388813389901*^9, 
   3.78338884113811*^9}, {3.783388875901328*^9, 3.783388905826501*^9}, 
   3.783389322311736*^9, 3.783389687309083*^9, {3.783401182476604*^9, 
   3.783401195424452*^9}, 3.783404787296183*^9, {3.783405050061756*^9, 
   3.783405078924118*^9}, 
   3.783405120270958*^9},ExpressionUUID->"5c5f8385-67fd-4bda-8ffc-\
43fffd1e0f2b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Groebner basis of Landau Equation :", "Subsection",
 CellChangeTimes->{{3.728123907446653*^9, 
  3.7281239231734447`*^9}},ExpressionUUID->"6a19ca7b-7eb6-4b8d-854b-\
071eec925ecc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AlphaVariables", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", 
      RowBox[{"uf", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Gb", "=", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.728123055012587*^9, 3.72812315597854*^9}, {
  3.783323535885757*^9, 
  3.783323584699279*^9}},ExpressionUUID->"6c1eb2e0-ee47-40cc-b420-\
4bd517af7246"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{"x", "[", "2", "]"}], ",", 
   RowBox[{"x", "[", "3", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.736522260712401*^9, 3.736659279728793*^9, 3.736660277417493*^9, 
   3.7450290145585537`*^9, 3.745324420414009*^9, 3.745479481780661*^9, 
   3.745479519369725*^9, 3.745479589463263*^9, 3.745479650137208*^9, 
   3.745479689566868*^9, 3.745479857796094*^9, 3.745480161667807*^9, 
   3.7455441412211742`*^9, 3.745545060599347*^9, 3.745545095772066*^9, 
   3.752418465274918*^9, 3.7528884255562162`*^9, 3.7832636892314043`*^9, 
   3.783323627118691*^9, 3.783324226035205*^9, 3.7833246257958927`*^9, 
   3.783324689466527*^9, 3.783329303591373*^9, 3.783350541962208*^9, 
   3.78338873942842*^9, 3.783388922993642*^9, 3.78338932231668*^9, 
   3.783389687338729*^9},ExpressionUUID->"8ef626a2-2cac-4dc7-83c4-\
def8c83b62af"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"qq", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}]}], ",", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "+", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}]}], ",", 
    RowBox[{"qq", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}]}], ")"}]}]}], "}"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
     SubscriptBox["x", "1"]}], ",", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
     SubscriptBox["x", "2"]}], ",", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
     SubscriptBox["x", "3"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.783407293002901*^9, 
  3.783407293029395*^9}},ExpressionUUID->"dc1b16a6-1634-48dc-a645-\
0d523ae59a6b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"qq", " ", "x", " ", 
    SubscriptBox["x", "2"]}], ",", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "1"], "+", 
      SubscriptBox["x", "2"]}], ")"}]}], ",", 
   RowBox[{"qq", " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "1"], "-", 
      SubscriptBox["x", "2"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7834072945530443`*^9},ExpressionUUID->"03c72576-b403-4b2e-9c94-\
f5a33d0217a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transformations obtained from Groebner basis elements:", "Subsection",
 CellChangeTimes->{{3.783388947433552*^9, 
  3.783388988200789*^9}},ExpressionUUID->"2338cbb2-0ea6-49d9-87e1-\
59a9e4c8fdde"],

Cell[BoxData[{
 RowBox[{"T1", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "3", "]"}]}]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      SubscriptBox["x", "1"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      SubscriptBox["x", "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      SubscriptBox["x", "3"]}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"T2", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "+", 
       FractionBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "3", "]"}]}]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      SubscriptBox["x", "1"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      SubscriptBox["x", "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      SubscriptBox["x", "3"]}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"T3", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"x", "[", "1", "]"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "+", 
       FractionBox[
        RowBox[{"x", "[", "1", "]"}], "2"]}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"x", "[", "3", "]"}]}]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      SubscriptBox["x", "1"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      SubscriptBox["x", "2"]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      SubscriptBox["x", "3"]}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.783388992934423*^9, 3.783389130418665*^9}, 
   3.783389207232793*^9, {3.783389674059332*^9, 3.78338967455547*^9}, {
   3.783407451080242*^9, 
   3.783407500537109*^9}},ExpressionUUID->"ab69a39e-52ed-42b2-a0e6-\
15997e36f231"],

Cell[BoxData[
 RowBox[{"T1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], "\[Rule]", 
     SubscriptBox["x", "1"]}], ",", 
    RowBox[{
     SubscriptBox["x", "2"], "\[Rule]", 
     SubscriptBox["x", "2"]}], ",", 
    RowBox[{
     SubscriptBox["x", "3"], "\[Rule]", 
     SubscriptBox["x", "3"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.783407514989211*^9, 
  3.783407518191263*^9}},ExpressionUUID->"aef2f312-f5dc-4bfe-b7b3-\
29f29e8db414"],

Cell[BoxData[
 RowBox[{"T2", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], "\[Rule]", 
     RowBox[{
      SubscriptBox["x", "1"], "+", 
      FractionBox[
       SubscriptBox["x", "2"], "2"]}]}], ",", 
    RowBox[{
     SubscriptBox["x", "2"], "\[Rule]", 
     FractionBox[
      SubscriptBox["x", "2"], "2"]}], ",", 
    RowBox[{
     SubscriptBox["x", "3"], "\[Rule]", 
     SubscriptBox["x", "3"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.7834075323974743`*^9, 
  3.783407533615617*^9}},ExpressionUUID->"fd5d3289-c24d-4b2c-b034-\
8aab12659ac6"],

Cell[BoxData[
 RowBox[{"T3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["x", "1"], "\[Rule]", 
     FractionBox[
      SubscriptBox["x", "1"], "2"]}], ",", 
    RowBox[{
     SubscriptBox["x", "2"], "\[Rule]", 
     RowBox[{
      FractionBox[
       SubscriptBox["x", "1"], "2"], "+", 
      SubscriptBox["x", "2"]}]}], ",", 
    RowBox[{
     SubscriptBox["x", "3"], "\[Rule]", 
     SubscriptBox["x", "3"]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.783407545773837*^9, 
  3.783407547007101*^9}},ExpressionUUID->"57434c73-5951-4d0a-8d66-\
d4b95f2dfb94"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analysis with transformation T1:", "Section",
 CellChangeTimes->{{3.72812457551089*^9, 3.728124596939144*^9}, {
   3.728124630972982*^9, 3.7281246346668367`*^9}, 3.745324016922017*^9, {
   3.783389165798335*^9, 
   3.783389195238288*^9}},ExpressionUUID->"5cbd6841-55c9-4e37-af13-\
b3f6e9f4d49a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", "T1"}], "//", 
   RowBox[{"Expand", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       SubscriptBox["x", "1"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       SubscriptBox["x", "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
       SubscriptBox["x", "3"]}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.728124638339748*^9, 3.728124661008401*^9}, {
   3.7282025701129017`*^9, 3.728202601382532*^9}, {3.731410159258236*^9, 
   3.731410161337082*^9}, {3.7314101955575447`*^9, 3.73141020002139*^9}, {
   3.7316529770414457`*^9, 3.731652979937437*^9}, {3.783263706435039*^9, 
   3.7832637076774607`*^9}, 3.78332381691683*^9, {3.783324116550058*^9, 
   3.783324169994289*^9}, {3.78332440442275*^9, 3.7833244188216877`*^9}, {
   3.783324466839251*^9, 3.783324482966907*^9}, {3.783324879775982*^9, 
   3.783324908221065*^9}, {3.783389214863579*^9, 3.783389218525978*^9}, 
   3.783389304731051*^9, {3.783408088220977*^9, 
   3.7834081070897903`*^9}},ExpressionUUID->"ac84097f-88d5-4284-bf2f-\
69a0001bfde5"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["x", "1"], "+", 
  FractionBox[
   RowBox[{"qq", " ", 
    SubsuperscriptBox["x", "1", "2"]}], "4"], "+", 
  RowBox[{"x", " ", 
   SubsuperscriptBox["x", "1", "2"]}], "+", 
  SubscriptBox["x", "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "qq", " ", 
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["x", "2"]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   SubscriptBox["x", "1"], " ", 
   SubscriptBox["x", "2"]}], "+", 
  FractionBox[
   RowBox[{"qq", " ", 
    SubsuperscriptBox["x", "2", "2"]}], "4"], "+", 
  RowBox[{"x", " ", 
   SubsuperscriptBox["x", "2", "2"]}], "+", 
  SubscriptBox["x", "3"]}]], "Output",
 CellChangeTimes->{
  3.7281246625864153`*^9, 3.728187251699046*^9, 3.728197702291101*^9, 
   3.728202606262274*^9, 3.731311239161031*^9, 3.7313112713169403`*^9, {
   3.731311339586823*^9, 3.7313113593034782`*^9}, 3.731315222107965*^9, 
   3.7314092383610353`*^9, 3.7314101686270113`*^9, 3.731410204471201*^9, 
   3.7336516285511847`*^9, {3.7336660189632998`*^9, 3.7336660422424726`*^9}, 
   3.73366607600196*^9, 3.7336661999865303`*^9, 3.733666265497612*^9, 
   3.736522260781172*^9, 3.736659279838537*^9, 3.736660277483529*^9, 
   3.745029014642631*^9, 3.7453244204687347`*^9, 3.745479481846984*^9, 
   3.745479519440199*^9, 3.745479589530011*^9, 3.7454796502023697`*^9, 
   3.745479689631874*^9, 3.7454798578611383`*^9, 3.745480161736394*^9, 
   3.745544141290182*^9, 3.745545060646249*^9, 3.745545095841909*^9, 
   3.75241847483422*^9, 3.752888425741143*^9, 3.7832637091174297`*^9, 
   3.7833238179745502`*^9, 3.783324173237825*^9, 3.783324226082601*^9, 
   3.783324420143065*^9, 3.78332448431756*^9, 3.7833246258364553`*^9, 
   3.783324689522493*^9, 3.783324909526606*^9, 3.783389219905644*^9, 
   3.78338932238087*^9, 3.7833896873997297`*^9, 
   3.783408108801519*^9},ExpressionUUID->"58d0feb1-4cf7-492c-9bd8-\
823aaac6ffe2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding the support of G polynomials:", "Subsection",
 CellChangeTimes->{{3.731314509034342*^9, 3.731314547385685*^9}, {
   3.731409153974925*^9, 3.731409155765921*^9}, {3.745324029529669*^9, 
   3.7453240354178743`*^9}, 
   3.745324079809516*^9},ExpressionUUID->"0e6c2dbe-0b09-4856-8599-\
c92b5cea5b61"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"terms1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"G1", "[", 
     RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"Length", "[", "G1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"vecExp1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getMul", "[", 
     RowBox[{
      RowBox[{"terms1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Prepend", "[", 
       RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7281248128215227`*^9, 3.72812487685919*^9}, 
   3.731314784753673*^9, {3.745324084525608*^9, 3.74532408953938*^9}, 
   3.783324451747408*^9, {3.78338930779077*^9, 
   3.783389312575232*^9}},ExpressionUUID->"12e60036-604c-4602-b8ce-\
189e51fbc15b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", "qq", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "1", "]"}], "2"]}], ",", 
   RowBox[{"x", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "1", "]"}], "2"]}], ",", 
   RowBox[{"x", "[", "2", "]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], " ", "qq", " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{"2", " ", "x", " ", 
    RowBox[{"x", "[", "1", "]"}], " ", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", "qq", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
   RowBox[{"x", " ", 
    SuperscriptBox[
     RowBox[{"x", "[", "2", "]"}], "2"]}], ",", 
   RowBox[{"x", "[", "3", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124850362763*^9, 3.728124883971199*^9, 3.72818725539892*^9, 
   3.728197702403822*^9, 3.72820260627111*^9, 3.731311239188065*^9, 
   3.7313112713403482`*^9, {3.731311339605894*^9, 3.731311359327293*^9}, 
   3.731314786962731*^9, 3.731315222128928*^9, 3.731409238394415*^9, 
   3.73141016865079*^9, 3.731410204497075*^9, 3.733651628573286*^9, {
   3.7336660189826317`*^9, 3.733666042266469*^9}, 3.733666076020412*^9, 
   3.733666200014144*^9, 3.7336662655133333`*^9, 3.736522260803265*^9, 
   3.7366592798543587`*^9, 3.736660277505335*^9, 3.745029014665756*^9, 
   3.745324420488207*^9, 3.745479481873526*^9, 3.745479519461874*^9, 
   3.74547958955196*^9, 3.74547965021979*^9, 3.745479689653475*^9, 
   3.745479857884925*^9, 3.745480161770877*^9, 3.7455441413163033`*^9, 
   3.745545060670308*^9, 3.745545095877372*^9, 3.752418478279317*^9, 
   3.752888425784225*^9, 3.783263714427299*^9, 3.783323820464306*^9, 
   3.7833241781123962`*^9, 3.783324226131041*^9, {3.783324424127624*^9, 
   3.7833244527205343`*^9}, 3.7833244873097773`*^9, 3.783324625867861*^9, 
   3.7833246895461273`*^9, 3.783324913590115*^9, 3.783389230726635*^9, 
   3.783389322409711*^9, 
   3.783389687427497*^9},ExpressionUUID->"4475e0c7-e9c4-4e13-889d-\
f7f0f36a62ff"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.783408764761347*^9, 
  3.783408768688725*^9}},ExpressionUUID->"9d573fce-248f-43a9-8202-\
28670710dc42"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Newton Polytope of Support:", "Subsection",
 CellChangeTimes->{{3.731314805449808*^9, 3.7313148401687307`*^9}, {
  3.731315196583253*^9, 3.731315200647011*^9}, {3.731409158613769*^9, 
  3.731409160501829*^9}, {3.745028797129251*^9, 
  3.745028825753442*^9}},ExpressionUUID->"41f5ab34-ef88-4a97-acbf-\
fd2e0ac2d2fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NP1", "=", 
  RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}]], "Input",
 CellChangeTimes->{{3.728124902872465*^9, 
  3.728124909579042*^9}},ExpressionUUID->"fcbaae0a-9dba-43b0-95bd-\
dd2722558bfd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "8", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "9", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "7", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "8", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "9", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "9", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "9", ",", "8"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.728124910921954*^9, 3.728187259013158*^9, 3.7281977024881287`*^9, 
   3.728202606372286*^9, 3.7313112392137127`*^9, 3.7313112713635674`*^9, {
   3.7313113396284103`*^9, 3.7313113593782167`*^9}, 3.731315222147091*^9, 
   3.7314092384230433`*^9, 3.7314101686693907`*^9, 3.731410204516046*^9, 
   3.73365162859373*^9, {3.7336660190011787`*^9, 3.733666042286525*^9}, 
   3.7336660760392714`*^9, 3.733666200041638*^9, 3.733666265524663*^9, 
   3.73652226082222*^9, 3.7366592798849983`*^9, 3.736660277522625*^9, 
   3.745029014689315*^9, 3.745324420504593*^9, 3.7454794818948402`*^9, 
   3.745479519487413*^9, 3.7454795895785313`*^9, 3.745479650240665*^9, 
   3.745479689677807*^9, 3.7454798579128437`*^9, 3.745480161798661*^9, 
   3.745544141347506*^9, 3.7455450606908007`*^9, 3.745545095915366*^9, 
   3.752418481909217*^9, 3.7528884258394403`*^9, 3.783263719192319*^9, 
   3.7833238241095257`*^9, 3.783324181567136*^9, 3.783324226167026*^9, 
   3.783324507418871*^9, 3.783324625910337*^9, 3.783324689580743*^9, 
   3.783324918197913*^9, 3.783389234115101*^9, 3.783389322448359*^9, 
   3.783389687462536*^9},ExpressionUUID->"870a89c6-5870-4ead-a15a-\
f102bd59c1ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Normal vectors :", "Subsubsection",
 CellChangeTimes->{{3.7313148614016647`*^9, 3.7313149084719563`*^9}, {
  3.731409165958394*^9, 3.731409168053681*^9}, {3.745028889946433*^9, 
  3.745028898361342*^9}},ExpressionUUID->"19e8f84e-3785-45b8-a213-\
629a77795982"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormalReg", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", "NP1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listPts", "=", 
   RowBox[{"{", "vecExp1", "}"}]}], ";"}], "\n", 
 RowBox[{"AllRegionsOrigin", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalReg", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regions", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPts", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7281871627483463`*^9, {3.728187208561181*^9, 3.728187226343232*^9}, {
   3.731311324292034*^9, 
   3.73131133368766*^9}},ExpressionUUID->"36b097ac-ae80-4859-8920-\
8dac13b75aff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Null", ",", "Null", ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
    ",", "Null"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7281872313264027`*^9, 3.728187267345912*^9, 3.7281977027628107`*^9, 
   3.728202606647938*^9, 3.731311239343336*^9, 3.731311271480597*^9, {
   3.7313113397393417`*^9, 3.73131135950558*^9}, 3.731315222261883*^9, 
   3.731409238578657*^9, 3.7314101687301207`*^9, 3.7314102046302023`*^9, 
   3.733651628720077*^9, {3.733666019034256*^9, 3.733666042324107*^9}, 
   3.733666076073535*^9, 3.7336662000997963`*^9, 3.7336662655541058`*^9, 
   3.736522260868795*^9, 3.7366592799288063`*^9, 3.736660277568972*^9, 
   3.7450290147403927`*^9, 3.7453244205348167`*^9, 3.7454794819257936`*^9, 
   3.745479519518754*^9, 3.745479589608943*^9, 3.745479650308401*^9, 
   3.745479689708082*^9, 3.745479857942718*^9, 3.745480161827299*^9, 
   3.745544141377449*^9, 3.745545060721426*^9, 3.745545095948318*^9, 
   3.75241848511224*^9, 3.752888425926057*^9, 3.783263723295177*^9, 
   3.783323826791256*^9, 3.7833241851971607`*^9, 3.783324226283783*^9, 
   3.783324516248822*^9, 3.783324626067319*^9, 3.783324689681181*^9, 
   3.783324921578066*^9, 3.783389237099504*^9, 3.783389322554223*^9, 
   3.7833896875703983`*^9},ExpressionUUID->"95810fe3-f5b9-4926-9bba-\
7229899da1f1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analysis with transformation T2:", "Section",
 CellChangeTimes->{{3.783389271686346*^9, 
  3.783389281461669*^9}},ExpressionUUID->"53dce5db-06b2-4453-984d-\
cf9a08519de1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"uf", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{"uf", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "/.", "T2"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"terms2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G2", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "G2", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecExp2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"getMul", "[", 
      RowBox[{
       RowBox[{"terms2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"Prepend", "[", 
        RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "terms2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NP2", "=", 
   RowBox[{"CHNQuickHull", "[", "vecExp2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormalReg", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", "NP2", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listPts", "=", 
   RowBox[{"{", "vecExp2", "}"}]}], ";"}], "\n", 
 RowBox[{"AllRegionsOrigin", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalReg", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regions", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPts", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.783389286506392*^9, 3.783389293897106*^9}, {
  3.7833893275634727`*^9, 
  3.7833894545449753`*^9}},ExpressionUUID->"8d520e45-b159-4dde-8837-\
b522ecf0e946"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Null", ",", "Null", ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.78338932258241*^9, 3.7833893505907583`*^9}, 
   3.783389467820991*^9, 
   3.7833896876293*^9},ExpressionUUID->"b7044306-70d6-45b3-b05a-3581fa463008"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analysis with transformation T3:", "Section",
 CellChangeTimes->{{3.783389501812574*^9, 
  3.783389515332459*^9}},ExpressionUUID->"11955214-7e11-4df9-9679-\
3dfaff17df23"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"uf", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{"uf", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "/.", "T3"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"terms3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G3", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "G3", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecExp3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"getMul", "[", 
      RowBox[{
       RowBox[{"terms3", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"Prepend", "[", 
        RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "terms3", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NP3", "=", 
   RowBox[{"CHNQuickHull", "[", "vecExp3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormalReg", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", "NP3", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listPts", "=", 
   RowBox[{"{", "vecExp3", "}"}]}], ";"}], "\n", 
 RowBox[{"AllRegionsOrigin", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalReg", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regions", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPts", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7833895201044283`*^9, 
  3.7833895843772163`*^9}},ExpressionUUID->"0663a58a-dfb2-40f9-b42b-\
1e2267107c24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null"}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{3.78338958534208*^9, 
  3.78338968766471*^9},ExpressionUUID->"82d5a6d5-928d-4421-a605-0ba07d0513d0"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1853, 1025},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 296, 4, 70, "Section",ExpressionUUID->"654fefe9-6288-476c-8d66-bf714cea10dd"],
Cell[878, 28, 1616, 50, 89, "Text",ExpressionUUID->"964232db-d78a-418c-ae5e-49bc8987d1d8"],
Cell[CellGroupData[{
Cell[2519, 82, 178, 3, 35, "Subsection",ExpressionUUID->"d161ebfd-19ad-4c92-bf26-169c31ce36b4"],
Cell[2700, 87, 337, 7, 89, "Input",ExpressionUUID->"b62fe488-b97a-45cf-af97-31e20416c1b6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3086, 100, 173, 3, 70, "Section",ExpressionUUID->"03c2eece-28b0-48d5-a1fb-a6edc4900bb9"],
Cell[3262, 105, 22219, 590, 2113, "Input",ExpressionUUID->"d381a609-482b-45de-8278-52f1a49691ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25518, 700, 161, 3, 70, "Section",ExpressionUUID->"ddc837e0-1a0f-4cfd-ae1e-7201ccfec4ea"],
Cell[CellGroupData[{
Cell[25704, 707, 178, 3, 35, "Subsection",ExpressionUUID->"6a4014cc-f475-451a-9112-511f2bd50371"],
Cell[CellGroupData[{
Cell[25907, 714, 4639, 119, 129, "Input",ExpressionUUID->"70218847-9b14-42c2-821a-a46db6495351"],
Cell[30549, 835, 251, 5, 25, "Print",ExpressionUUID->"0f94f61c-ea48-4367-81ab-cd39931e8b7f"],
Cell[30803, 842, 1755, 40, 65, "Output",ExpressionUUID->"5c5f8385-67fd-4bda-8ffc-43fffd1e0f2b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[32607, 888, 185, 3, 35, "Subsection",ExpressionUUID->"6a19ca7b-7eb6-4b8d-854b-071eec925ecc"],
Cell[CellGroupData[{
Cell[32817, 895, 1430, 43, 66, "Input",ExpressionUUID->"6c1eb2e0-ee47-40cc-b420-4bd517af7246"],
Cell[34250, 940, 1350, 23, 42, "Output",ExpressionUUID->"8ef626a2-2cac-4dc7-83c4-def8c83b62af"]
}, Open  ]],
Cell[35615, 966, 907, 29, 42, "Input",ExpressionUUID->"dc1b16a6-1634-48dc-a645-0d523ae59a6b"],
Cell[36525, 997, 501, 17, 42, "Output",ExpressionUUID->"03c72576-b403-4b2e-9c94-f5a33d0217a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37063, 1019, 202, 3, 35, "Subsection",ExpressionUUID->"2338cbb2-0ea6-49d9-87e1-59a9e4c8fdde"],
Cell[37268, 1024, 2730, 85, 140, "Input",ExpressionUUID->"ab69a39e-52ed-42b2-a0e6-15997e36f231"],
Cell[40001, 1111, 476, 15, 42, "Input",ExpressionUUID->"aef2f312-f5dc-4bfe-b7b3-29f29e8db414"],
Cell[40480, 1128, 582, 19, 65, "Input",ExpressionUUID->"fd5d3289-c24d-4b2c-b034-8aab12659ac6"],
Cell[41065, 1149, 580, 19, 65, "Input",ExpressionUUID->"57434c73-5951-4d0a-8d66-d4b95f2dfb94"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41694, 1174, 301, 5, 70, "Section",ExpressionUUID->"5cbd6841-55c9-4e37-af13-b3f6e9f4d49a"],
Cell[CellGroupData[{
Cell[42020, 1183, 1331, 31, 42, "Input",ExpressionUUID->"ac84097f-88d5-4284-bf2f-69a0001bfde5"],
Cell[43354, 1216, 1891, 40, 65, "Output",ExpressionUUID->"58d0feb1-4cf7-492c-9bd8-823aaac6ffe2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45282, 1261, 310, 5, 35, "Subsection",ExpressionUUID->"0e6c2dbe-0b09-4856-8599-c92b5cea5b61"],
Cell[CellGroupData[{
Cell[45617, 1270, 915, 24, 66, "Input",ExpressionUUID->"12e60036-604c-4602-b8ce-189e51fbc15b"],
Cell[46535, 1296, 2142, 47, 60, "Output",ExpressionUUID->"4475e0c7-e9c4-4e13-889d-f7f0f36a62ff"]
}, Open  ]],
Cell[48692, 1346, 889, 23, 42, "Input",ExpressionUUID->"9d573fce-248f-43a9-8202-28670710dc42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49618, 1374, 321, 5, 35, "Subsection",ExpressionUUID->"41f5ab34-ef88-4a97-acbf-fd2e0ac2d2fe"],
Cell[CellGroupData[{
Cell[49964, 1383, 222, 5, 42, "Input",ExpressionUUID->"fcbaae0a-9dba-43b0-95bd-dd2722558bfd"],
Cell[50189, 1390, 2308, 48, 42, "Output",ExpressionUUID->"870a89c6-5870-4ead-a15a-f102bd59c1ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52534, 1443, 266, 4, 33, "Subsubsection",ExpressionUUID->"19e8f84e-3785-45b8-a213-629a77795982"],
Cell[CellGroupData[{
Cell[52825, 1451, 1231, 35, 135, "Input",ExpressionUUID->"36b097ac-ae80-4859-8920-8dac13b75aff"],
Cell[54059, 1488, 3015, 72, 66, "Output",ExpressionUUID->"95810fe3-f5b9-4926-9bba-7229899da1f1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57147, 1568, 177, 3, 70, "Section",ExpressionUUID->"53dce5db-06b2-4453-984d-cf9a08519de1"],
Cell[CellGroupData[{
Cell[57349, 1575, 2279, 70, 204, "Input",ExpressionUUID->"8d520e45-b159-4dde-8837-b522ecf0e946"],
Cell[59631, 1647, 2082, 61, 90, "Output",ExpressionUUID->"b7044306-70d6-45b3-b05a-3581fa463008"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61762, 1714, 177, 3, 70, "Section",ExpressionUUID->"11955214-7e11-4df9-9679-3dfaff17df23"],
Cell[CellGroupData[{
Cell[61964, 1721, 2257, 70, 227, "Input",ExpressionUUID->"0663a58a-dfb2-40f9-b42b-1e2267107c24"],
Cell[64224, 1793, 2034, 61, 91, "Output",ExpressionUUID->"82d5a6d5-928d-4421-a605-0ba07d0513d0"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/ScalarTriangle.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     55518,       1539]
NotebookOptionsPosition[     53482,       1462]
NotebookOutlinePosition[     53889,       1478]
CellTagsIndexPosition[     53846,       1475]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["One loop triangle Diagram  :", "Chapter"]], "Section",
 CellChangeTimes->{{3.728122192475917*^9, 3.728122241320765*^9}, {
  3.792316341982686*^9, 
  3.79231635107058*^9}},ExpressionUUID->"e27b5f45-8235-45ff-8bd3-\
b5b969e2b324"],

Cell[TextData[{
 "Consider the integral , I ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], ",", 
     SuperscriptBox["m", "2"], ",", "d"}]}], TraditionalForm]],
  ExpressionUUID -> "4f8c5324-9040-4b21-b357-d9c048792c32"],
 ") = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "k"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["p", "1"], "k"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["p", "2"], "k"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        SuperscriptBox["m", "2"]}], ")"}]}]], " "}], TraditionalForm]],
  ExpressionUUID -> "af2ea029-f3ee-49ce-9777-a61d6a0b28aa"],
 "in the limit of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["p", "1"], "2"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["p", "2"], "2"], "=", 
     RowBox[{
      RowBox[{"0", " ", "and", " ", "2", 
       SubscriptBox["p", "1"], 
       SubscriptBox["p", "2"]}], "=", 
      SuperscriptBox["q", "2"]}]}]}], TraditionalForm]],
  ExpressionUUID -> "1d574f89-95e9-47f1-9d70-363c7c976874"],
 " . \n "
}], "Text",
 CellChangeTimes->{{3.728122254613879*^9, 3.728122458102771*^9}, 
   3.731414810206316*^9, {3.734758934252224*^9, 3.73475900506793*^9}, {
   3.73475903762893*^9, 3.734759400008396*^9}, {3.745168960026031*^9, 
   3.7451689611438837`*^9}, {3.745319278916026*^9, 3.745319280319318*^9}, 
   3.8054689133697243`*^9},
 ExpressionUUID -> "9ee073b7-b91b-4664-a421-518cd50469df"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loading Packages :", "Section",
 CellChangeTimes->{{3.731309594470561*^9, 3.7313096306932077`*^9}, {
  3.745318252534129*^9, 
  3.745318256450288*^9}},ExpressionUUID->"c01948d9-a67c-4e2d-ae65-\
698283512b2b"],

Cell[BoxData[{
 RowBox[{"<<", "UF`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}]}], "Input",
 CellChangeTimes->{{3.7281224879549007`*^9, 
  3.728122511768701*^9}},ExpressionUUID->"9de51d65-db22-4e3c-a540-\
6d24bef8f08e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining relevant functions:", "Section",
 CellChangeTimes->{{3.7453182252888517`*^9, 3.745318235117008*^9}, 
   3.745318271219097*^9},ExpressionUUID->"95732086-eaa4-4da8-93b1-\
20f3fabb3e74"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"alphaCount", "=", 
      RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllSub", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"alphaparam", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllTran", "=", 
      RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TabTran", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AllSub", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"AllTran", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Row", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Column", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"AllSub", "[", 
            RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Upoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Upoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Upoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Fpoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Fpoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "&&", 
         RowBox[{"list2", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of transformations :\>\"", ",", 
       RowBox[{"TabTran", "[", 
        RowBox[{"[", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"TrueLength", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
       RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.745318294496614*^9, 3.745318341167096*^9}, {
  3.74531872050099*^9, 
  3.745318722468505*^9}},ExpressionUUID->"0b6e2279-9472-49b6-9312-\
a8176855a347"]
}, Closed]],

Cell[CellGroupData[{

Cell["Algorithm : ASPIRE", "Section",
 CellChangeTimes->{{3.745318370503214*^9, 
  3.745318378922233*^9}},ExpressionUUID->"9b85d175-9d35-4e64-b577-\
b1c5aa2c6a23"],

Cell[CellGroupData[{

Cell["Evaluating Symanzik Polynomials :", "Subsection",
 CellChangeTimes->{{3.745318409915072*^9, 
  3.7453184283773003`*^9}},ExpressionUUID->"635f40b5-02a6-4493-9824-\
a09cfd3d0e87"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "have", " ", "been", " ", "made", " ", "to", " ", "ensure",
     " ", "that", " ", "U", " ", "polynomial", " ", "has", " ", "the", " ", 
    "correct", " ", "positive", " ", "sign"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"uf", "=", 
   RowBox[{"UF", "[", 
    RowBox[{
     RowBox[{"{", "k", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "2"], "-", 
          RowBox[{"2", "p1", " ", "k"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "2"], "-", 
          RowBox[{"2", " ", "p2", " ", "k"}]}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["k", "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["p1", "2"], "\[Rule]", "0"}], ",", 
       RowBox[{
        SuperscriptBox["p2", "2"], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"2", "p1", " ", "p2"}], "\[Rule]", 
        SuperscriptBox["q", "2"]}], ",", 
       RowBox[{
        SuperscriptBox["m", "2"], "\[Rule]", "x"}], ",", " ", 
       RowBox[{
        SuperscriptBox["q", "2"], "\[Rule]", "1"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7281230096434717`*^9, 3.728123028287327*^9}, {
  3.734759409694916*^9, 3.7347594876839542`*^9}, {3.734759529013505*^9, 
  3.7347595335715933`*^9}, {3.74516897099261*^9, 3.745168971760981*^9}, {
  3.745171320176259*^9, 3.7451713245818768`*^9}, {3.745319269156949*^9, 
  3.745319270660338*^9}, {3.752888913965029*^9, 3.752888933308576*^9}, {
  3.7529033962684507`*^9, 
  3.752903399106203*^9}},ExpressionUUID->"db948beb-acd7-4680-b10a-\
09730db146d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.728123034438016*^9, 3.728187243028741*^9, 3.7281977015676947`*^9, 
   3.728202605754078*^9, 3.731311238994238*^9, 3.731311271274014*^9, {
   3.731311339539671*^9, 3.7313113592091217`*^9}, 3.731315222044526*^9, 
   3.731409238294615*^9, 3.731410168576838*^9, 3.7314102044283543`*^9, 
   3.733651628456855*^9, {3.733666018917987*^9, 3.733666042194357*^9}, 
   3.7336660759432783`*^9, 3.733666199952224*^9, 3.7336662654351473`*^9, {
   3.734759508079029*^9, 3.734759534723157*^9}, {3.734760209316867*^9, 
   3.734760228379753*^9}, 3.7366609753189363`*^9, 3.736661006311967*^9, {
   3.745169073995864*^9, 3.745169095190481*^9}, 3.745169251725665*^9, {
   3.745169290840667*^9, 3.745169309800811*^9}, 3.745169396730095*^9, 
   3.745169727490596*^9, {3.745171325040023*^9, 3.745171340823044*^9}, 
   3.7451715522050953`*^9, 3.7452165799510202`*^9, 3.745216912946698*^9, 
   3.7452269740040894`*^9, 3.74522918509411*^9, {3.745312491563155*^9, 
   3.745312527909378*^9}, 3.745312574164926*^9, 3.745318183489752*^9, 
   3.745318387207368*^9, 3.745318433204186*^9, 3.745319271488448*^9, 
   3.752418055000922*^9, 
   3.752888937901947*^9},ExpressionUUID->"b53a59aa-ca32-4603-89eb-\
d202bbd7db7c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing Groebner basis of Landau Equation :", "Subsection",
 CellChangeTimes->{{3.728123907446653*^9, 3.7281239231734447`*^9}, {
  3.745318391438985*^9, 
  3.7453183934748993`*^9}},ExpressionUUID->"e6089380-88d3-4095-9e62-\
be266e4d9e1f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AlphaVariables", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"Variables", "[", 
       RowBox[{"uf", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Gb", "=", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.728123055012587*^9, 3.72812315597854*^9}, {
   3.7347595607569857`*^9, 3.7347595836695147`*^9}, 
   3.745318400283554*^9},ExpressionUUID->"4463eb1a-5c35-4032-9c50-\
afd94868acad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
    RowBox[{"x", "[", "3", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.734759585095934*^9, {3.734760209320539*^9, 3.734760228383603*^9}, 
   3.736660975321657*^9, 3.736661006314711*^9, {3.745169074011999*^9, 
   3.7451690951929083`*^9}, 3.745169251749033*^9, {3.745169290858395*^9, 
   3.7451693098040247`*^9}, 3.745169396732952*^9, 3.745169727493297*^9, 
   3.745171343743496*^9, 3.745171552208357*^9, 3.7452165799546833`*^9, 
   3.7452169129656982`*^9, 3.745226974007045*^9, 3.745229185096718*^9, {
   3.745312491566189*^9, 3.745312527929968*^9}, 3.745312574188501*^9, 
   3.745318186406221*^9, 3.745318400733293*^9, 3.745318436173036*^9, 
   3.7524180584499397`*^9, 
   3.752888937964787*^9},ExpressionUUID->"79cb7fb8-4422-40f6-9228-\
7d44318da566"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing G polynomial:", "Subsection",
 CellChangeTimes->{{3.72812457551089*^9, 3.728124596939144*^9}, {
   3.728124630972982*^9, 3.7281246346668367`*^9}, {3.7453182053575773`*^9, 
   3.745318210055237*^9}, 
   3.745318438456051*^9},ExpressionUUID->"7a0830e0-471d-4964-8a9e-\
8d80533b640d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["q", "2"], "\[Rule]", "1"}], "}"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.728124638339748*^9, 3.728124661008401*^9}, {
   3.7282025701129017`*^9, 3.728202601382532*^9}, {3.731410159258236*^9, 
   3.731410161337082*^9}, {3.7314101955575447`*^9, 3.73141020002139*^9}, {
   3.7316529770414457`*^9, 3.731652979937437*^9}, {3.7347596357132072`*^9, 
   3.734759651025011*^9}, 3.745169234255026*^9, 
   3.745169301551408*^9},ExpressionUUID->"f5fe457f-aabe-4a03-ab40-\
172a65203f62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  RowBox[{"x", "[", "2", "]"}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"x", "[", "3", "]"}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.745169309851871*^9, 3.745169396774362*^9, 3.745169727533346*^9, 
   3.745171347188534*^9, 3.745171552248692*^9, 3.7452165799884853`*^9, 
   3.7452169130053263`*^9, 3.7452269740421886`*^9, 3.7452291851251*^9, {
   3.745312491602363*^9, 3.7453125279817257`*^9}, 3.745312574247203*^9, {
   3.745318188264308*^9, 3.745318214631974*^9}, 3.745318440831105*^9, 
   3.752418063664896*^9, 
   3.752888937987707*^9},ExpressionUUID->"7b893db5-2b24-4f5b-87db-\
8ff4d9fcff15"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating support vectors :", "Subsection",
 CellChangeTimes->{{3.731314509034342*^9, 3.731314547385685*^9}, {
   3.731409153974925*^9, 3.731409155765921*^9}, 3.74522861771388*^9, {
   3.745318454175556*^9, 
   3.745318474585783*^9}},ExpressionUUID->"a5e3e22c-3263-4ea3-aabb-\
5b944594c88a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"vecExp1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getMul", "[", 
     RowBox[{
      RowBox[{"terms1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Prepend", "[", 
       RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7281248128215227`*^9, 3.72812487685919*^9}, 
   3.731314784753673*^9, {3.7453182762620487`*^9, 
   3.74531830607108*^9}},ExpressionUUID->"f152566b-428f-442e-b917-\
bec4b90b594e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124850362763*^9, 3.728124883971199*^9, 3.72818725539892*^9, 
   3.728197702403822*^9, 3.72820260627111*^9, 3.731311239188065*^9, 
   3.7313112713403482`*^9, {3.731311339605894*^9, 3.731311359327293*^9}, 
   3.731314786962731*^9, 3.731315222128928*^9, 3.731409238394415*^9, 
   3.73141016865079*^9, 3.731410204497075*^9, 3.733651628573286*^9, {
   3.7336660189826317`*^9, 3.733666042266469*^9}, 3.733666076020412*^9, 
   3.733666200014144*^9, 3.7336662655133333`*^9, 3.73475965806809*^9, {
   3.7347602093567543`*^9, 3.734760228446896*^9}, 3.7366609753817596`*^9, 
   3.7366610063822308`*^9, {3.7451690740721893`*^9, 3.745169095258485*^9}, 
   3.74516925192179*^9, {3.7451692910082617`*^9, 3.7451693098734913`*^9}, 
   3.745169396793879*^9, 3.745169727551803*^9, 3.745171349663769*^9, 
   3.7451715522689037`*^9, 3.745216580014967*^9, 3.745216913023569*^9, 
   3.745226974076994*^9, 3.745229185152966*^9, {3.74531249162295*^9, 
   3.74531252800282*^9}, 3.745312574271847*^9, 3.7453184464224987`*^9, 
   3.745318494415848*^9, 3.752418067111245*^9, 
   3.752888938007676*^9},ExpressionUUID->"0bfbee4c-eda9-4112-b591-\
1efa2dd4cf3b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Constructing Newton Polytope of the support:", "Subsection",
 CellChangeTimes->{{3.731314805449808*^9, 3.7313148401687307`*^9}, {
  3.731315196583253*^9, 3.731315200647011*^9}, {3.731409158613769*^9, 
  3.731409160501829*^9}, {3.7453184847386427`*^9, 
  3.745318500250098*^9}},ExpressionUUID->"6b609678-cc91-42c6-9e34-\
f5481b1cd9f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NP1", "=", 
  RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}]], "Input",
 CellChangeTimes->{{3.728124902872465*^9, 
  3.728124909579042*^9}},ExpressionUUID->"b7351eae-6cf2-4aab-b793-\
50d2e861976d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "7", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "4", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "7", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "6", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "7", ",", "6"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.728124910921954*^9, 3.728187259013158*^9, 3.7281977024881287`*^9, 
   3.728202606372286*^9, 3.7313112392137127`*^9, 3.7313112713635674`*^9, {
   3.7313113396284103`*^9, 3.7313113593782167`*^9}, 3.731315222147091*^9, 
   3.7314092384230433`*^9, 3.7314101686693907`*^9, 3.731410204516046*^9, 
   3.73365162859373*^9, {3.7336660190011787`*^9, 3.733666042286525*^9}, 
   3.7336660760392714`*^9, 3.733666200041638*^9, 3.733666265524663*^9, 
   3.73475966890309*^9, {3.7347602093594418`*^9, 3.734760228462578*^9}, 
   3.736660975399798*^9, 3.736661006405756*^9, {3.74516907409368*^9, 
   3.745169095283058*^9}, 3.745169251926108*^9, {3.7451692910118837`*^9, 
   3.745169309902401*^9}, 3.745169396810566*^9, 3.745169727567333*^9, 
   3.745171352541501*^9, 3.7451715522906837`*^9, 3.745216580041156*^9, 
   3.745216913046097*^9, 3.745226974106064*^9, 3.745229185178721*^9, {
   3.745312491646906*^9, 3.745312528021521*^9}, 3.745312574296323*^9, 
   3.7453185057462893`*^9, 3.752418069983425*^9, 
   3.752888938034754*^9},ExpressionUUID->"f44bf727-7e98-48d1-b24d-\
bf3cccc7e564"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding normals to the faces of Newton Polytope:", "Subsection",
 CellChangeTimes->{{3.7313148614016647`*^9, 3.7313149084719563`*^9}, {
  3.731409165958394*^9, 3.731409168053681*^9}, {3.74531851657197*^9, 
  3.745318534668797*^9}},ExpressionUUID->"adb409a9-3e82-4c78-bf36-\
fa64bdd92625"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormalReg", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", "NP1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listPts", "=", 
   RowBox[{"{", "vecExp1", "}"}]}], ";"}], "\n", 
 RowBox[{"AllRegionsOrigin", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalReg", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regions", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPts", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7281871627483463`*^9, {3.728187208561181*^9, 3.728187226343232*^9}, {
   3.731311324292034*^9, 3.73131133368766*^9}, {3.7452165742598248`*^9, 
   3.745216595251275*^9}, {3.745318547444488*^9, 
   3.745318550614972*^9}},ExpressionUUID->"87dcc9d7-d9af-4c1f-8756-\
8e8af92301f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7281872313264027`*^9, 3.728187267345912*^9, 3.7281977027628107`*^9, 
   3.728202606647938*^9, 3.731311239343336*^9, 3.731311271480597*^9, {
   3.7313113397393417`*^9, 3.73131135950558*^9}, 3.731315222261883*^9, 
   3.731409238578657*^9, 3.7314101687301207`*^9, 3.7314102046302023`*^9, 
   3.733651628720077*^9, {3.733666019034256*^9, 3.733666042324107*^9}, 
   3.733666076073535*^9, 3.7336662000997963`*^9, 3.7336662655541058`*^9, 
   3.734759679052577*^9, {3.7347602093890543`*^9, 3.734760228506156*^9}, 
   3.736660975462693*^9, 3.7366610064731007`*^9, {3.745169074192267*^9, 
   3.7451690953533077`*^9}, 3.745169251956299*^9, {3.7451692910690937`*^9, 
   3.7451693099828*^9}, 3.74516939687047*^9, 3.745169727629251*^9, 
   3.745171357562626*^9, 3.745171552357595*^9, {3.7452165800699997`*^9, 
   3.745216596116798*^9}, 3.74521691306839*^9, 3.7452269741378527`*^9, 
   3.7452291852092133`*^9, {3.745312491670472*^9, 3.745312528043754*^9}, 
   3.745312574324235*^9, {3.7453185425404263`*^9, 3.745318551620368*^9}, 
   3.7524180757044067`*^9, 
   3.752888938086739*^9},ExpressionUUID->"3348fb47-862b-47b6-ab92-\
98a237c05d41"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eliminating multiple instances of equivalent scalings:", "Subsection",
 CellChangeTimes->{{3.731314356684156*^9, 3.731314367722736*^9}, 
   3.734759708688789*^9, {3.745318559942865*^9, 
   3.7453185990277557`*^9}},ExpressionUUID->"f6bf809a-a2cf-469d-847c-\
862d4830bc86"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regAllsectors", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"UniqueRegion", "[", 
        RowBox[{
         RowBox[{"AllRegionsOrigin", "[", 
          RowBox[{"[", "#", "]"}], "]"}], ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Variables", "[", "AlphaVariables", "]"}], "]"}]}], "]"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", "AllRegionsOrigin", "]"}], "]"}]}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Regions", "=", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"regAllsectors", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "=", 
         RowBox[{"#", "-", "#2"}]}], ")"}], "\[Equal]", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], "]"}], "//",
    "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.731310893152093*^9, 3.7313108931593018`*^9}, {
   3.731311365155087*^9, 3.731311423425994*^9}, {3.7313114575941753`*^9, 
   3.731311528409937*^9}, {3.731314225396731*^9, 3.731314314311007*^9}, {
   3.731409217851866*^9, 3.731409242113805*^9}, 3.734759708689207*^9, {
   3.734759765351757*^9, 3.734759787591658*^9}, {3.7347598276378193`*^9, 
   3.734759927108995*^9}, {3.7366608924448767`*^9, 3.7366609169860687`*^9}, {
   3.7366609811352873`*^9, 3.736660994683008*^9}, 3.7453124869087763`*^9, {
   3.745312538755419*^9, 3.745312554642713*^9}, {3.745318312728673*^9, 
   3.745318315587184*^9}, 3.7453186051432133`*^9, 
   3.7453673699457493`*^9},ExpressionUUID->"e9b516d3-3f6c-43b4-b299-\
4f2f572be454"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.734759930514431*^9, {3.734760209403112*^9, 3.734760228523077*^9}, 
   3.736660975667365*^9, 3.73666100649485*^9, {3.745169074205325*^9, 
   3.745169095364353*^9}, 3.7451692519802713`*^9, {3.745169291095332*^9, 
   3.7451693100466537`*^9}, 3.745169396887269*^9, 3.7451697276465187`*^9, 
   3.745171360308652*^9, 3.745171552374131*^9, 3.745216580140654*^9, 
   3.745216913165225*^9, 3.745226974212216*^9, 3.745229185278576*^9, {
   3.745312491743202*^9, 3.7453125281121387`*^9}, 3.745312574437029*^9, 
   3.7453186062248793`*^9, 3.7524180800829153`*^9, 
   3.752888938109744*^9},ExpressionUUID->"4cd3a22b-e1a8-412c-aaa7-\
8f4b6caf4428"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1301, 744},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 252, 4, 82, "Section"],
Cell[834, 28, 1760, 54, 72, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2631, 87, 214, 4, 82, "Section"],
Cell[2848, 93, 235, 5, 64, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3120, 103, 198, 3, 82, "Section"],
Cell[3321, 108, 22178, 592, 1978, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[25536, 705, 163, 3, 52, "Section"],
Cell[CellGroupData[{
Cell[25724, 712, 183, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[25932, 719, 1860, 50, 67, "Input"],
Cell[27795, 771, 1827, 38, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29671, 815, 249, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[29945, 823, 1482, 44, 64, "Input"],
Cell[31430, 869, 1586, 33, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33065, 908, 300, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[33390, 917, 759, 19, 46, "Input"],
Cell[34152, 938, 1013, 25, 43, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35214, 969, 298, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[35537, 978, 871, 25, 64, "Input"],
Cell[36411, 1005, 1763, 34, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38223, 1045, 340, 5, 32, "Subsection"],
Cell[CellGroupData[{
Cell[38588, 1054, 222, 5, 41, "Input"],
Cell[38813, 1061, 2217, 47, 64, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41079, 1114, 294, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[41398, 1122, 1329, 36, 152, "Input"],
Cell[42730, 1160, 5537, 153, 130, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48316, 1319, 277, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[48618, 1327, 1794, 43, 86, "Input"],
Cell[50415, 1372, 3027, 85, 111, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/TwoLoopNonPlanar.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    324615,       9478]
NotebookOptionsPosition[    320602,       9338]
NotebookOutlinePosition[    321010,       9354]
CellTagsIndexPosition[    320967,       9351]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["A non-planar two loop diagram :", "Section",
 CellChangeTimes->{{3.728122192475917*^9, 3.728122241320765*^9}, {
  3.777005543055731*^9, 3.777005548267954*^9}, {3.77886165074312*^9, 
  3.778861673671259*^9}},ExpressionUUID->"a6b11dd4-1ee3-4210-b140-\
d2486be44a4b"],

Cell[TextData[{
 "Consider the integral, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"I", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", "^", "2"}], ",", " ", 
       RowBox[{"m", "^", "2"}], ",", " ", "D"}], ")"}]}], "=", 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "D"], 
        SubscriptBox["k", "1"]}], 
       SuperscriptBox["i\[Pi]", 
        FractionBox["D", "2"]]], " ", 
      FractionBox[
       RowBox[{
        SuperscriptBox["d", "D"], 
        SubscriptBox["k", "2"]}], 
       SuperscriptBox["i\[Pi]", 
        FractionBox["D", "2"]]], 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "1"], "-", 
           SubscriptBox["p", "1"]}], ")"}], "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "2"], "-", 
             SubscriptBox["p", "1"]}], ")"}], "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["p", "2"]}], ")"}], "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "-", 
             SubscriptBox["k", "2"], "+", 
             SubscriptBox["p", "2"]}], ")"}], "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "-", 
             SubscriptBox["k", "2"]}], ")"}], "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["k", "2"], "2"], "-", 
          SuperscriptBox["m", "2"]}], ")"}]}]]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "977d6c02-aa03-4c8d-90bd-59c6dabae364"],
 " in the limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["p", "1"], "2"], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["p", "2"], "2"], "=", 
     RowBox[{
      RowBox[{
      "0.", " ", "The", " ", "expansion", " ", "parameter", " ", "is", " ", 
       "x"}], "=", 
      RowBox[{
       FractionBox[
        SuperscriptBox["m", "2"], 
        SuperscriptBox["q", "2"]], "."}]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "15ed0550-9873-469d-8627-a247aa7abf68"],
 "\n "
}], "Text",
 CellChangeTimes->{{3.728122254613879*^9, 3.728122458102771*^9}, 
   3.731414810206316*^9, {3.746424968302979*^9, 3.7464249686519403`*^9}, 
   3.7770055356463547`*^9, {3.781851560955995*^9, 
   3.781852122045785*^9}},ExpressionUUID->"f4cbf1f9-0841-4a78-a021-\
89ce88ff30ef"],

Cell[CellGroupData[{

Cell["Packages used in this work :", "Subsection",
 CellChangeTimes->{{3.731309594470561*^9, 
  3.7313096306932077`*^9}},ExpressionUUID->"88ee4926-9a8c-4ad5-b87b-\
007e657fd244"],

Cell[BoxData[{
 RowBox[{"<<", "UF`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}]}], "Input",
 CellChangeTimes->{{3.7281224879549007`*^9, 3.728122511768701*^9}},
 ExpressionUUID -> "030b8d8b-d3b3-43f3-895e-1aa7dbafcc4d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining relevant functions:", "Section",
 CellChangeTimes->{{3.745324284601275*^9, 
  3.745324303112834*^9}},ExpressionUUID->"2486e096-c2d2-4f59-8ed6-\
b71b9897ba1f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"alphaCount", "=", 
      RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllSub", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"alphaparam", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllTran", "=", 
      RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TabTran", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AllSub", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"AllTran", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Row", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Column", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"AllSub", "[", 
            RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Upoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Upoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Upoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Fpoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Fpoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "&&", 
         RowBox[{"list2", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of transformations :\>\"", ",", 
       RowBox[{"TabTran", "[", 
        RowBox[{"[", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"TrueLength", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
       RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7453243163994904`*^9, 3.745324376050664*^9}, 
   3.745544897222761*^9, {3.746424993449853*^9, 3.746425014946115*^9}},
 ExpressionUUID -> "a2fdb505-c087-4f75-b1bc-66543f961696"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm:ASPIRE", "Section",
 CellChangeTimes->{{3.745324396121891*^9, 
  3.745324402698059*^9}},ExpressionUUID->"a56751ef-bf58-4b30-8b26-\
b43da4b40518"],

Cell[CellGroupData[{

Cell["Finding U and F polynomials:", "Subsection",
 CellChangeTimes->{{3.745323820811427*^9, 
  3.7453238328098993`*^9}},ExpressionUUID->"35740187-6dc8-490c-ac74-\
b425b045fb55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"uf", "=", 
  RowBox[{"UF", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k1", ",", "k2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k1", "-", "p1"}], ")"}], "2"]}], ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k2", "-", "p1"}], ")"}], "2"], "-", 
         SuperscriptBox["m", "2"]}], ")"}]}], ",", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k1", "+", "p2"}], ")"}], "2"]}], ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "-", "k2", "+", "p2"}], ")"}], "2"], "-", 
         SuperscriptBox["m", "2"]}], ")"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "-", "k2"}], ")"}], "2"], "-", 
         SuperscriptBox["m", "2"]}], ")"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["k2", "2"], "-", 
         SuperscriptBox["m", "2"]}], ")"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"p1", " ", "p2"}], "\[Rule]", 
       FractionBox["s", "2"]}], ",", 
      RowBox[{
       SuperscriptBox["m", "2"], "\[Rule]", "mm"}], ",", 
      RowBox[{"mm", "\[Rule]", " ", "x"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7281230096434717`*^9, 3.728123028287327*^9}, {
   3.7454795007319517`*^9, 3.74547950786771*^9}, {3.745479574061304*^9, 
   3.745479578236333*^9}, 3.752418460622836*^9, {3.752888404270829*^9, 
   3.752888416779975*^9}, {3.752900462610478*^9, 3.752900483391556*^9}, {
   3.7770055673041286`*^9, 3.7770056727551003`*^9}, {3.7770060615395*^9, 
   3.777006243585258*^9}, {3.777006297284896*^9, 3.777006313173811*^9}, {
   3.7770063933829327`*^9, 3.777006395026744*^9}, {3.7770064323543262`*^9, 
   3.7770064558900137`*^9}, {3.777006493873818*^9, 3.777006720223339*^9}, {
   3.777006760653957*^9, 3.7770067612641563`*^9}, {3.778825213641005*^9, 
   3.7788252163925037`*^9}, {3.7788253202322817`*^9, 3.778825461384255*^9}, {
   3.778825547351591*^9, 3.7788256274962063`*^9}, {3.778848668290502*^9, 
   3.778848721759965*^9}, 3.7788487803703117`*^9, 3.77884946750417*^9, {
   3.779173690424024*^9, 3.7791736940855503`*^9}, {3.7818521536300097`*^9, 
   3.781852156923626*^9}, {3.781854627901518*^9, 3.7818546304101686`*^9}, {
   3.783841983290165*^9, 3.783841989159883*^9}, 3.7838420252449017`*^9, {
   3.787380196078951*^9, 3.787380204113544*^9}, {3.7873802469302893`*^9, 
   3.787380298945175*^9}},
 ExpressionUUID -> "17a8ba6a-f4f9-43a1-b768-0859aefcd3a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "-", 
    RowBox[{"s", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "-", 
    RowBox[{"s", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{"s", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "-", 
    RowBox[{"s", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "-", 
    RowBox[{"s", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "-", 
    RowBox[{"s", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}]}], ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.777006247509696*^9, 3.777006271087532*^9}, {
   3.777006303137788*^9, 3.7770063149402246`*^9}, 3.777006395708624*^9, {
   3.7770064506387*^9, 3.777006457356278*^9}, 3.7770065397055407`*^9, {
   3.777006576840097*^9, 3.777006608956056*^9}, {3.777006656633832*^9, 
   3.777006695850143*^9}, {3.777006745322029*^9, 3.7770067628115377`*^9}, 
   3.777024391083603*^9, {3.778825598018386*^9, 3.778825633168579*^9}, {
   3.778848671321828*^9, 3.778848723069166*^9}, 3.778848781691122*^9, 
   3.778849470341281*^9, 3.7791737041660347`*^9, 3.779614368359215*^9, 
   3.779614576358811*^9, 3.781852165276086*^9, {3.781854434375009*^9, 
   3.781854448006608*^9}, 3.781854631679658*^9, 3.783841991717517*^9, 
   3.783842026695198*^9, 3.786428193681561*^9, 3.787380221592031*^9, {
   3.787380265778902*^9, 3.787380300170335*^9}},
 ExpressionUUID -> "c2bdf14e-fa18-4d52-83a4-f3de9c96a754"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"uf", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7818552672597113`*^9, 3.781855291292733*^9}},
 ExpressionUUID -> "38d6d7c1-d787-4e06-9ef5-bf64515260df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "4", "]"}], "+", 
     RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "+", 
     RowBox[{"x", "[", "4", "]"}], "+", 
     RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "+", 
     RowBox[{"x", "[", "4", "]"}], "+", 
     RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "+", 
     RowBox[{"x", "[", "4", "]"}], "+", 
     RowBox[{"x", "[", "5", "]"}], "+", 
     RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.781855271448196*^9, 3.781855291874866*^9}, 
   3.786428201309128*^9},
 ExpressionUUID -> "65a400bf-52ec-4072-b26f-fa80b757f15f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"uf", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "//", "Expand"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.781854612092201*^9, 3.7818546138018713`*^9}, {
  3.781855673515654*^9, 3.781855832749063*^9}},
 ExpressionUUID -> "cbdceb08-ec5f-40a7-87e1-71259a0b980e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "+", 
     RowBox[{"x", "[", "4", "]"}], "+", 
     RowBox[{"x", "[", "5", "]"}], "+", 
     RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "+", 
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "+", 
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "+", 
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "2", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}], "+", 
           RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "[", "3", "]"}], "+", 
           RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.783843688754283*^9, 3.786428203617094*^9},
 ExpressionUUID -> "be6436b8-da1a-4845-9d74-07baf8aba0e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ufleading", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}], ",", 
      RowBox[{"x", "[", "3", "]"}], ",", 
      RowBox[{"x", "[", "4", "]"}], ",", 
      RowBox[{"x", "[", "5", "]"}], ",", 
      RowBox[{"x", "[", "6", "]"}]}], "}"}], ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7796143719515123`*^9, 3.779614474328974*^9}, {
   3.7796153135176992`*^9, 3.779615317881034*^9}, 3.781852179918139*^9, {
   3.781854480863381*^9, 3.781854539482843*^9}, {3.7818546719811897`*^9, 
   3.781854683274549*^9}},
 ExpressionUUID -> "d0ddd225-60a6-4464-ab2f-3ae5cc3c0853"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{3.7818545477595673`*^9, 3.7818546369768457`*^9, 
  3.781854685704597*^9, 3.786428243648884*^9},
 ExpressionUUID -> "9f111008-30f7-4200-a7c3-e7974838995f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}],
  SequenceForm["U: ", {-2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7818545477595673`*^9, 3.7818546369768457`*^9, 
  3.781854685704597*^9, 3.786428243668908*^9},
 ExpressionUUID -> "9f111008-30f7-4200-a7c3-e7974838995f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}],
  SequenceForm[
  "F ", {-2, -3, -2, -2, -2, -3, -2, -2, -2, -2, -2, -2, -3, -3, -2, -2, -2, \
-2, -2, -2, -2, -2, -3, -2, -3, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, -2, \
-2, -2}],
  Editable->False]], "Print",
 CellChangeTimes->{3.7818545477595673`*^9, 3.7818546369768457`*^9, 
  3.781854685704597*^9, 3.786428243670086*^9},
 ExpressionUUID -> "9f111008-30f7-4200-a7c3-e7974838995f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "3", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "5", "]"}], "2"], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "4", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.779614475634803*^9, 3.77961532042568*^9, {3.781854437466825*^9, 
   3.781854449780089*^9}, {3.7818544940502987`*^9, 3.781854547765724*^9}, 
   3.781854636984926*^9, 3.781854685714943*^9, 3.7864282436722603`*^9},
 ExpressionUUID -> "0e96c8f3-364e-4924-a17e-1d8069c2cb65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ufleading", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", "x1"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", "x2"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", "x3"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", "x4"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", "x5"}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", "x6"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7818553837160873`*^9, 3.781855404555397*^9}, {
  3.786685213469688*^9, 3.786685252272316*^9}},
 ExpressionUUID -> "dfa4afe3-1de9-440d-9e02-9554749c23ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x3", " ", 
   RowBox[{"(", 
    RowBox[{"x4", "+", "x5"}], ")"}]}], "+", 
  RowBox[{"x2", " ", 
   RowBox[{"(", 
    RowBox[{"x3", "+", "x4", "+", "x5"}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x3", "+", "x4", "+", "x5"}], ")"}], " ", "x6"}], "+", 
  RowBox[{"x1", " ", 
   RowBox[{"(", 
    RowBox[{"x2", "+", "x4", "+", "x5", "+", "x6"}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.786685221101856*^9, 3.7866852543154993`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "+", 
     RowBox[{"x", "[", "4", "]"}], "+", 
     RowBox[{"x", "[", "5", "]"}], "+", 
     RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "+", 
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "+", 
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "+", 
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], "\[Rule]", "x1"}], ",", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], "\[Rule]", "x2"}], ",", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], "\[Rule]", "x3"}], ",", 
    RowBox[{
     RowBox[{"x", "[", "4", "]"}], "\[Rule]", "x4"}], ",", 
    RowBox[{
     RowBox[{"x", "[", "5", "]"}], "\[Rule]", "x5"}], ",", 
    RowBox[{
     RowBox[{"x", "[", "6", "]"}], "\[Rule]", "x6"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.786609929263524*^9, 3.786609976119075*^9}}],

Cell[BoxData[
 RowBox[{"x", " ", 
  RowBox[{"(", 
   RowBox[{"x2", "+", "x4", "+", "x5", "+", "x6"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x3", " ", 
     RowBox[{"(", 
      RowBox[{"x4", "+", "x5"}], ")"}]}], "+", 
    RowBox[{"x2", " ", 
     RowBox[{"(", 
      RowBox[{"x3", "+", "x4", "+", "x5"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x3", "+", "x4", "+", "x5"}], ")"}], " ", "x6"}], "+", 
    RowBox[{"x1", " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "x4", "+", "x5", "+", "x6"}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.786609976806987*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ufleading", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.786428389466942*^9, 3.786428407573798*^9}}],

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "4", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "4", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}]}], ",", 
   RowBox[{"x", "[", "3", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.786428456144485*^9, 3.786428503786503*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "4", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}], "+", 
   RowBox[{
    RowBox[{"x", "[", "5", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}]}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{3.786428587824595*^9, 3.78642859784923*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "[", "4", "]"}], "+", 
    RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7864285926474*^9, 3.786428598443183*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"ufleading", "[", 
    RowBox[{"[", "2", "]"}], "]"}], 
   RowBox[{"ufleading", "[", 
    RowBox[{"[", "1", "]"}], "]"}]], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.7818546956279507`*^9, 3.781854743491091*^9}, 
   3.786428260891259*^9},
 ExpressionUUID -> "0a43bd3e-0929-4bf8-9bad-d8d3725bbb6e"],

Cell[BoxData[
 RowBox[{"x", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", "[", "4", "]"}], "+", 
    RowBox[{"x", "[", "5", "]"}], "+", 
    RowBox[{"x", "[", "6", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.7818547105787783`*^9, 3.781854745264996*^9}, 
   3.7864282616553288`*^9},
 ExpressionUUID -> "2019c46a-c522-4727-8202-1b8fb502dffc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.779173854294306*^9, 3.7791738729003468`*^9}},
 ExpressionUUID -> "a0999db7-4eb4-429f-a546-4f7a4f9d4eb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "s"}], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "2", "]"}], "2"], " ", 
      RowBox[{"x", "[", "3", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"x", "[", "4", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "2", "]"}], "2"], " ", 
      RowBox[{"x", "[", "4", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "4", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "2", "]"}], "2"], " ", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "4", "]"}], "2"], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "1", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "2", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "3", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "4", "]"}], " ", 
      RowBox[{"x", "[", "5", "]"}], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"x", "[", "5", "]"}], "2"], " ", 
      RowBox[{"x", "[", "6", "]"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.779173881905422*^9},
 ExpressionUUID -> "7c247345-b7f3-4220-a534-dbefc6071496"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Fleading", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "2"], " ", 
         RowBox[{"x", "[", "3", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "2"], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "2", "]"}], "2"], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "4", "]"}], "2"], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "1", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "2", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "3", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"x", "[", "4", "]"}], " ", 
         RowBox[{"x", "[", "5", "]"}], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "5", "]"}], "2"], " ", 
         RowBox[{"x", "[", "6", "]"}]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], 
     RowBox[{"(*", 
      RowBox[{"/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
         RowBox[{"1", "-", 
          RowBox[{"x", "[", "1", "]"}], "-", 
          RowBox[{"x", "[", "2", "]"}], "-", 
          RowBox[{"x", "[", "3", "]"}], "-", 
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], "*)"}], "//", "Expand"}],
     "//", "FullSimplify"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.779173994481266*^9, 3.77917403064283*^9}, 
   3.779174158932128*^9, {3.7796147586066313`*^9, 3.779614763773424*^9}},
 ExpressionUUID -> "f11a3303-7e0e-4478-96a8-b994b054e184"],

Cell[BoxData[
 RowBox[{"x", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"x", "[", "2", "]"}], "+", 
    RowBox[{"x", "[", "4", "]"}], "+", 
    RowBox[{"x", "[", "5", "]"}], "+", 
    RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "2", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.779174023316408*^9, 3.7791740317949457`*^9}, {
   3.779174132019804*^9, 3.779174161538086*^9}, 3.779614769590665*^9},
 ExpressionUUID -> "db8a1a24-8821-4819-afd1-0387da3651d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Uleading", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"1", "-", 
        RowBox[{"x", "[", "1", "]"}], "-", 
        RowBox[{"x", "[", "2", "]"}], "-", 
        RowBox[{"x", "[", "3", "]"}], "-", 
        RowBox[{"x", "[", "4", "]"}], "-", 
        RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], "//", "Expand"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.7788484443425713`*^9, 3.778848468625312*^9}, {
   3.778848558130383*^9, 3.778848558958359*^9}, {3.7788496558544607`*^9, 
   3.778849674971162*^9}, {3.778856862618383*^9, 3.7788568697071457`*^9}, {
   3.778857501815659*^9, 3.778857510648925*^9}, 3.778860456266801*^9, {
   3.779174049159074*^9, 3.779174054437051*^9}},
 ExpressionUUID -> "5e660e84-8df0-47a4-bc63-42cf7ff74c6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
  SuperscriptBox[
   RowBox[{"x", "[", "3", "]"}], "2"], "+", 
  RowBox[{"x", "[", "4", "]"}], "+", 
  RowBox[{"x", "[", "5", "]"}], "-", 
  RowBox[{
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"x", "[", "4", "]"}], "+", 
     RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "-", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", "4", "]"}], "+", 
     RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], "-", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"x", "[", "3", "]"}]}], "+", 
     RowBox[{"x", "[", "4", "]"}], "+", 
     RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.778848469476136*^9, 3.778848560163789*^9, 
  3.7788496757126923`*^9, 3.778856871150297*^9, 3.778857512484984*^9, 
  3.778860457681069*^9, 3.779173725787003*^9, 3.7791740624865627`*^9, 
  3.7791741361397333`*^9},
 ExpressionUUID -> "c3d7b7ac-f85b-4952-9ef0-a4157bcc7c6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["Fleading", "Uleading"], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.77917407069424*^9, 3.779174109078932*^9}},
 ExpressionUUID -> "95c0533c-beef-4399-9501-bb72b77da7d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "x"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "3", "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.779174100139473*^9, 3.7791741099247713`*^9}, 
   3.779174168406568*^9},
 ExpressionUUID -> "d5a1b71b-df5d-47ac-b8a3-9cc4bd4d1f5b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Flead", "=", 
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "2", "]"}], "2"], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "5", "]"}], "2"], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}], "//", 
    "Simplify"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.778849691960997*^9, 3.778849720594742*^9}},
 ExpressionUUID -> "c36250a7-fa54-487e-a5bf-94dc2368f627"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "4", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"1", "-", 
       RowBox[{"x", "[", "1", "]"}], "-", 
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "3", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}]}]}], "}"}]}], "//", "Expand"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.778856786037881*^9, 3.778856837237982*^9}, {
  3.778860371473277*^9, 3.778860416541573*^9}},
 ExpressionUUID -> "01be9d19-5055-478c-aa92-6313184925c4"],

Cell[BoxData[
 RowBox[{"x", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "3", "]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"x", "[", "1", "]"}], "2"], "+", 
    SuperscriptBox[
     RowBox[{"x", "[", "3", "]"}], "2"], "+", 
    RowBox[{
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.7788568415214653`*^9, {3.778860399007493*^9, 3.7788604177901707`*^9}},
 ExpressionUUID -> "06d70321-23ba-4ef9-bad6-8a175a2921b4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Groebner basis of Landau Equation :", "Subsection",
 CellChangeTimes->{{3.728123907446653*^9, 
  3.7281239231734447`*^9}},ExpressionUUID->"e7b17942-fba9-4776-902d-\
b5f49b490525"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AlphaVariables", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", 
      RowBox[{"uf", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Gb", "=", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "3", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "4", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "5", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "6", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}], ",", 
       RowBox[{"x", "[", "3", "]"}], ",", 
       RowBox[{"x", "[", "4", "]"}], ",", 
       RowBox[{"x", "[", "5", "]"}], ",", 
       RowBox[{"x", "[", "6", "]"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.728123055012587*^9, 3.72812315597854*^9}, {
  3.7770067748589697`*^9, 3.777006779308434*^9}, {3.778825711354617*^9, 
  3.7788257504394903`*^9}},
 ExpressionUUID -> "bd93eb7d-ffd1-419b-9de9-a5387c239846"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{"x", "[", "2", "]"}], ",", 
   RowBox[{"x", "[", "3", "]"}], ",", 
   RowBox[{"x", "[", "4", "]"}], ",", 
   RowBox[{"x", "[", "5", "]"}], ",", 
   RowBox[{"x", "[", "6", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.736522260712401*^9, 3.736659279728793*^9, 3.736660277417493*^9, 
   3.7450290145585537`*^9, 3.745324420414009*^9, 3.745479481780661*^9, 
   3.745479519369725*^9, 3.745479589463263*^9, 3.745479650137208*^9, 
   3.745479689566868*^9, 3.745479857796094*^9, 3.745480161667807*^9, 
   3.7455441412211742`*^9, 3.745545060599347*^9, 3.745545095772066*^9, 
   3.752418465274918*^9, 3.7528884255562162`*^9, 3.7770067822920856`*^9, 
   3.7770243910866327`*^9, 3.7788256436763697`*^9, 3.7788257707686777`*^9},
 ExpressionUUID -> "2af2d72c-296c-496c-ad8b-0edede4ba77b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{"s", "+", 
      RowBox[{"16", " ", "x"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "4", "]"}], "2"], " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "-", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "4", "]"}], "2"], " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"x", "[", "5", "]"}]}], "+", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "4", "]"}], "2"], " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}], "+", 
    RowBox[{"s", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"x", "[", "6", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "-", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "4", "]"}], "2"], " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"x", "[", "5", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "4", "]"}], "2"], " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "x"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "s"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "s"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}], "2"]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"x", "[", "6", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "6", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ",", 
   RowBox[{
    SuperscriptBox["s", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "-", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"3", " ", 
     SuperscriptBox["s", "2"], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "4", "]"}], "2"], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
    RowBox[{"s", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "4", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"x", "[", "3", "]"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"19", " ", 
           RowBox[{"x", "[", "4", "]"}], " ", 
           RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["s", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "-", 
      RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"x", "[", "6", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "-", 
      RowBox[{"s", " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "4", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "+", 
               RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
             RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "4", "]"}], "2"], " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "4", "]"}], "2"], "+", 
         RowBox[{"10", " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"x", "[", "6", "]"}], "2"], "+", 
         RowBox[{"8", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"], " ", 
       RowBox[{"x", "[", "5", "]"}]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "x"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"], " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", "3", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"x", "[", "4", "]"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "3", "]"}], "+", 
               RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
             RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "3", "]"}], "+", 
            RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "6", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"s", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "3", "]"}], "2"], " ", 
     RowBox[{"x", "[", "5", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], "3"], " ", 
     RowBox[{"x", "[", "6", "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"x", "[", "4", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "5", "]"}], "-", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "3", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "-", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"x", "[", "3", "]"}]}], "+", 
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"x", "[", "4", "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "5", "]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"2", " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "5", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "6", "]"}], "2"]}], "-", 
      RowBox[{"s", " ", 
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"x", "[", "4", "]"}], "2"], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"x", "[", "5", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "2", "]"}], "+", 
               RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"x", "[", "5", "]"}]}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox[
              RowBox[{"x", "[", "5", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"x", "[", "5", "]"}], " ", 
             RowBox[{"x", "[", "6", "]"}]}], "+", 
            RowBox[{
             RowBox[{"x", "[", "6", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"x", "[", "4", "]"}], "+", 
               RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "-", 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "5", "]"}]}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "4", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"x", "[", "4", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "4", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "-", 
         RowBox[{"x", "[", "4", "]"}], "-", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"x", "[", "4", "]"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"x", "[", "6", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "5", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "2", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ",", 
   RowBox[{"s", " ", 
    RowBox[{"x", "[", "3", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "4", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"x", "[", "2", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "3", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "2", "]"}]}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "-", 
       RowBox[{"x", "[", "4", "]"}], "-", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}], "+", 
       RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "6", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "4", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"x", "[", "2", "]"}], " ", 
    RowBox[{"x", "[", "5", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "4", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "2", "]"}], "2"], " ", 
       RowBox[{"x", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "4", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"x", "[", "5", "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "4", "]"}], "2"], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "+", 
         RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"x", "[", "4", "]"}]}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", "2", "]"}]}], " ", 
       RowBox[{"x", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "4", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "+", 
      RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       SuperscriptBox[
        RowBox[{"x", "[", "4", "]"}], "2"], " ", 
       RowBox[{"x", "[", "5", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "+", 
      RowBox[{"x", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"x", "[", "4", "]"}], "2"], "+", 
         RowBox[{"8", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"x", "[", "5", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "1", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{"x", "[", "6", "]"}], "2"]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"x", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"x", "[", "4", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"x", "[", "5", "]"}]}]}], ")"}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"x", "[", "3", "]"}]}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}]}], ")"}], "2"], "-", 
         RowBox[{"2", " ", 
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], " ", 
          RowBox[{"x", "[", "3", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], " ", 
          RowBox[{"x", "[", "6", "]"}]}], "-", 
         RowBox[{
          RowBox[{"x", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", "[", "4", "]"}], "+", 
            RowBox[{"x", "[", "5", "]"}], "+", 
            RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "x", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "+", 
        RowBox[{"x", "[", "5", "]"}]}], ")"}], "3"]}], "+", 
    RowBox[{"s", " ", 
     RowBox[{"x", "[", "3", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"x", "[", "4", "]"}], "2"], "+", 
       RowBox[{"3", " ", 
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "5", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "1", "]"}], "+", 
          RowBox[{"x", "[", "3", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], "+", 
       RowBox[{"x", "[", "4", "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], "+", 
       RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
     RowBox[{"x", "[", "6", "]"}]}]}], ",", 
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], " ", 
       RowBox[{"x", "[", "5", "]"}]}], "+", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "4", "]"}], " ", 
       RowBox[{"x", "[", "6", "]"}]}], "-", 
      RowBox[{
       RowBox[{"x", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "+", 
         RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"x", "[", "1", "]"}]}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "2", "]"}], " ", 
        RowBox[{"x", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"x", "[", "3", "]"}]}], "-", 
          RowBox[{"x", "[", "4", "]"}], "-", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "3", "]"}], " ", 
        RowBox[{"x", "[", "6", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", "[", "2", "]"}], "+", 
          RowBox[{"x", "[", "4", "]"}], "+", 
          RowBox[{"x", "[", "5", "]"}], "+", 
          RowBox[{"x", "[", "6", "]"}]}], ")"}]}]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.736522260712401*^9, 3.736659279728793*^9, 3.736660277417493*^9, 
   3.7450290145585537`*^9, 3.745324420414009*^9, 3.745479481780661*^9, 
   3.745479519369725*^9, 3.745479589463263*^9, 3.745479650137208*^9, 
   3.745479689566868*^9, 3.745479857796094*^9, 3.745480161667807*^9, 
   3.7455441412211742`*^9, 3.745545060599347*^9, 3.745545095772066*^9, 
   3.752418465274918*^9, 3.7528884255562162`*^9, 3.7770067822920856`*^9, 
   3.7770243910866327`*^9, 3.7788256436763697`*^9, 3.778825772979751*^9},
 ExpressionUUID -> "f014b4f7-a5a2-4d96-8221-78746225112a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "+", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.728124638339748*^9, 3.728124661008401*^9}, {
   3.7282025701129017`*^9, 3.728202601382532*^9}, {3.731410159258236*^9, 
   3.731410161337082*^9}, {3.7314101955575447`*^9, 3.73141020002139*^9}, {
   3.7316529770414457`*^9, 3.731652979937437*^9}, 3.7770068137672243`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"7b761846-4032-43fa-8e13-4ab691648dec"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "4", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "5", "]"}], "2"]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "-", 
  RowBox[{"s", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "4", "]"}], "2"], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{
   RowBox[{"x", "[", "5", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   RowBox[{"x", "[", "5", "]"}], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "5", "]"}], "2"], " ", 
   RowBox[{"x", "[", "6", "]"}]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "3", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "4", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "6", "]"}], "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"x", "[", "5", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "6", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.7281246625864153`*^9, 3.728187251699046*^9, 3.728197702291101*^9, 
   3.728202606262274*^9, 3.731311239161031*^9, 3.7313112713169403`*^9, {
   3.731311339586823*^9, 3.7313113593034782`*^9}, 3.731315222107965*^9, 
   3.7314092383610353`*^9, 3.7314101686270113`*^9, 3.731410204471201*^9, 
   3.7336516285511847`*^9, {3.7336660189632998`*^9, 3.7336660422424726`*^9}, 
   3.73366607600196*^9, 3.7336661999865303`*^9, 3.733666265497612*^9, 
   3.736522260781172*^9, 3.736659279838537*^9, 3.736660277483529*^9, 
   3.745029014642631*^9, 3.7453244204687347`*^9, 3.745479481846984*^9, 
   3.745479519440199*^9, 3.745479589530011*^9, 3.7454796502023697`*^9, 
   3.745479689631874*^9, 3.7454798578611383`*^9, 3.745480161736394*^9, 
   3.745544141290182*^9, 3.745545060646249*^9, 3.745545095841909*^9, 
   3.75241847483422*^9, 3.752888425741143*^9, 3.777006814422114*^9, 
   3.777024391122469*^9, 3.778825865968858*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"76d3a793-6350-46af-9373-6b1789da1bb6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding the support of G polynomials:", "Subsection",
 CellChangeTimes->{{3.731314509034342*^9, 3.731314547385685*^9}, {
   3.731409153974925*^9, 3.731409155765921*^9}, {3.745324029529669*^9, 
   3.7453240354178743`*^9}, 
   3.745324079809516*^9},ExpressionUUID->"a84e73d1-77cf-44d9-b7d8-\
f78a48521227"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"vecExp1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getMul", "[", 
     RowBox[{
      RowBox[{"terms1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Prepend", "[", 
       RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7281248128215227`*^9, 3.72812487685919*^9}, 
   3.731314784753673*^9, {3.745324084525608*^9, 3.74532408953938*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"95220237-9bc5-4f5f-9c23-fb009b602a5a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2", ",", "0", ",", "1", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124850362763*^9, 3.728124883971199*^9, 3.72818725539892*^9, 
   3.728197702403822*^9, 3.72820260627111*^9, 3.731311239188065*^9, 
   3.7313112713403482`*^9, {3.731311339605894*^9, 3.731311359327293*^9}, 
   3.731314786962731*^9, 3.731315222128928*^9, 3.731409238394415*^9, 
   3.73141016865079*^9, 3.731410204497075*^9, 3.733651628573286*^9, {
   3.7336660189826317`*^9, 3.733666042266469*^9}, 3.733666076020412*^9, 
   3.733666200014144*^9, 3.7336662655133333`*^9, 3.736522260803265*^9, 
   3.7366592798543587`*^9, 3.736660277505335*^9, 3.745029014665756*^9, 
   3.745324420488207*^9, 3.745479481873526*^9, 3.745479519461874*^9, 
   3.74547958955196*^9, 3.74547965021979*^9, 3.745479689653475*^9, 
   3.745479857884925*^9, 3.745480161770877*^9, 3.7455441413163033`*^9, 
   3.745545060670308*^9, 3.745545095877372*^9, 3.752418478279317*^9, 
   3.752888425784225*^9, {3.777006826162624*^9, 3.777006843284781*^9}, 
   3.777024391155023*^9, 3.778825871643365*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"fee66d1f-888a-4477-9d1c-982e93d0144f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Newton Polytope of Support:", "Subsection",
 CellChangeTimes->{{3.731314805449808*^9, 3.7313148401687307`*^9}, {
  3.731315196583253*^9, 3.731315200647011*^9}, {3.731409158613769*^9, 
  3.731409160501829*^9}, {3.745028797129251*^9, 
  3.745028825753442*^9}},ExpressionUUID->"7dafe19a-b226-4430-89d8-\
c285bbf92a9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NP1", "=", 
  RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}]], "Input",
 CellChangeTimes->{{3.728124902872465*^9, 3.728124909579042*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"449a3ef9-cd9a-4edd-b991-6e9da74ae1bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "9",
      ",", "10", ",", "11", ",", "13", ",", "14", ",", "15", ",", "16", ",", 
     "17", ",", "19", ",", "20", ",", "21", ",", "22", ",", "27", ",", "28", 
     ",", "29", ",", "30", ",", "32", ",", "33", ",", "35", ",", "36", ",", 
     "40", ",", "41", ",", "46", ",", "47", ",", "48", ",", "49", ",", "50"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "14", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "22", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "36", ",", "14"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "11", ",", "14", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "11", ",", "22", ",", "14"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "11", ",", "27", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "11", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "11", ",", "47", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "22", ",", "27", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "22", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "14", ",", "22", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "14", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "14", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "14", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "17", ",", "22", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "17", ",", "28", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "17", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "22", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "7", ",", "36", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "11", ",", "13", ",", "14", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "11", ",", "13", ",", "27", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "11", ",", "13", ",", "28", ",", "14"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "11", ",", "13", ",", "47", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "11", ",", "14", ",", "28", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "11", ",", "14", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "11", ",", "22", ",", "28", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "13", ",", "14", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "13", ",", "14", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "13", ",", "27", ",", "28", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "13", ",", "28", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "17", ",", "22", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "22", ",", "27", ",", "47", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "22", ",", "28", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "22", ",", "36", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "7", ",", "14", ",", "36", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "11", ",", "14", ",", "22", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "11", ",", "22", ",", "27", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "11", ",", "27", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "4", ",", "22", ",", "27", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "7", ",", "14", ",", "22", ",", "36", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "7", ",", "14", ",", "28", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "7", ",", "14", ",", "36", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "7", ",", "17", ",", "22", ",", "28", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "7", ",", "17", ",", "22", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "7", ",", "17", ",", "28", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "11", ",", "13", ",", "14", ",", "28", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "11", ",", "13", ",", "14", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "11", ",", "13", ",", "27", ",", "36", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "11", ",", "13", ",", "27", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "11", ",", "14", ",", "22", ",", "28", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "11", ",", "22", ",", "27", ",", "28", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "13", ",", "14", ",", "28", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "13", ",", "14", ",", "36", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "13", ",", "27", ",", "28", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "13", ",", "28", ",", "36", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "17", ",", "22", ",", "28", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "22", ",", "27", ",", "28", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "22", ",", "28", ",", "36", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "11", ",", "14", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "11", ",", "22", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "7", ",", "11", ",", "36", ",", "14"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "11", ",", "21", ",", "22", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "11", ",", "21", ",", "27", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "11", ",", "21", ",", "30", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "11", ",", "21", ",", "36", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "11", ",", "21", ",", "47", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "11", ",", "30", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "21", ",", "22", ",", "30", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "21", ",", "22", ",", "36", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "21", ",", "22", ",", "47", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "4", ",", "22", ",", "30", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "11", ",", "13", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "11", ",", "21", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "11", ",", "27", ",", "13"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "11", ",", "30", ",", "21"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "13", ",", "27", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "17", ",", "21", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "17", ",", "27", ",", "21"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "7", ",", "17", ",", "30", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "11", ",", "13", ",", "30", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "11", ",", "21", ",", "27", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "16", ",", "17", ",", "21", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "16", ",", "17", ",", "27", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "16", ",", "17", ",", "30", ",", "21"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "6", ",", "16", ",", "21", ",", "30", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "11", ",", "13", ",", "14", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "11", ",", "13", ",", "27", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "11", ",", "13", ",", "28", ",", "14"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "11", ",", "13", ",", "36", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "11", ",", "14", ",", "28", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "11", ",", "21", ",", "22", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "11", ",", "21", ",", "30", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "11", ",", "21", ",", "36", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "11", ",", "22", ",", "28", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "13", ",", "14", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "13", ",", "14", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "13", ",", "14", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "13", ",", "27", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "13", ",", "27", ",", "50", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "13", ",", "30", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "13", ",", "30", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "17", ",", "21", ",", "22", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "17", ",", "21", ",", "27", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "17", ",", "21", ",", "36", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "17", ",", "22", ",", "27", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "17", ",", "22", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "17", ",", "27", ",", "30", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "17", ",", "27", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "17", ",", "30", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "7", ",", "30", ",", "36", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "11", ",", "13", ",", "14", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "11", ",", "13", ",", "27", ",", "30", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "11", ",", "13", ",", "30", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "11", ",", "21", ",", "27", ",", "47", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "13", ",", "27", ",", "28", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "13", ",", "27", ",", "30", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "16", ",", "17", ",", "21", ",", "30", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "17", ",", "21", ",", "22", ",", "27", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "17", ",", "21", ",", "22", ",", "30", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "17", ",", "21", ",", "22", ",", "50", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "17", ",", "21", ",", "27", ",", "30", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "17", ",", "22", ",", "27", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "17", ",", "22", ",", "30", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "21", ",", "22", ",", "27", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "21", ",", "22", ",", "30", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "21", ",", "27", ",", "30", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "22", ",", "27", ",", "28", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "3", ",", "22", ",", "30", ",", "36", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "7", ",", "11", ",", "14", ",", "22", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "11", ",", "21", ",", "22", ",", "36", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "11", ",", "21", ",", "27", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "11", ",", "21", ",", "30", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "21", ",", "22", ",", "27", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "4", ",", "21", ",", "22", ",", "30", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "7", ",", "11", ",", "13", ",", "30", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "7", ",", "11", ",", "13", ",", "36", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "7", ",", "11", ",", "21", ",", "27", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "7", ",", "11", ",", "21", ",", "36", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "7", ",", "13", ",", "27", ",", "30", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "7", ",", "17", ",", "21", ",", "30", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "7", ",", "17", ",", "21", ",", "36", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "7", ",", "17", ",", "27", ",", "36", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "11", ",", "13", ",", "27", ",", "36", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "11", ",", "21", ",", "27", ",", "30", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "16", ",", "17", ",", "21", ",", "27", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "16", ",", "17", ",", "21", ",", "36", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "16", ",", "17", ",", "27", ",", "30", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "6", ",", "16", ",", "21", ",", "27", ",", "36", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "11", ",", "13", ",", "14", ",", "36", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "11", ",", "13", ",", "27", ",", "28", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "11", ",", "14", ",", "22", ",", "36", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "11", ",", "21", ",", "22", ",", "27", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "11", ",", "22", ",", "27", ",", "36", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "13", ",", "14", ",", "28", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "13", ",", "14", ",", "36", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "13", ",", "27", ",", "28", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "13", ",", "27", ",", "30", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "13", ",", "30", ",", "36", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "17", ",", "21", ",", "22", ",", "36", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "17", ",", "22", ",", "27", ",", "28", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "17", ",", "27", ",", "28", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "7", ",", "17", ",", "27", ",", "30", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "11", ",", "13", ",", "27", ",", "30", ",", "47", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "11", ",", "21", ",", "27", ",", "30", ",", "36", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "13", ",", "27", ",", "28", ",", "36", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "13", ",", "27", ",", "30", ",", "36", ",", "50", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "16", ",", "17", ",", "21", ",", "27", ",", "36", ",", "30"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "17", ",", "21", ",", "22", ",", "27", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "17", ",", "21", ",", "22", ",", "30", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "17", ",", "21", ",", "27", ",", "30", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "17", ",", "22", ",", "27", ",", "28", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "21", ",", "22", ",", "27", ",", "36", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "21", ",", "22", ",", "30", ",", "36", ",", "50", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "21", ",", "27", ",", "30", ",", "36", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "22", ",", "27", ",", "28", ",", "36", ",", "50", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "9", ",", "14", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "9", ",", "22", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "9", ",", "47", ",", "14"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "11", ",", "14", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "11", ",", "22", ",", "14"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "11", ",", "27", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "11", ",", "47", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "22", ",", "27", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "7", ",", "9", ",", "14", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "7", ",", "9", ",", "22", ",", "14"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "7", ",", "9", ",", "36", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "9", ",", "14", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "9", ",", "22", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "11", ",", "14", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "9", ",", "14", ",", "28", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "9", ",", "14", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "9", ",", "14", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "9", ",", "19", ",", "22", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "9", ",", "19", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "9", ",", "19", ",", "50", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "9", ",", "22", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "11", ",", "13", ",", "14", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "11", ",", "13", ",", "27", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "11", ",", "13", ",", "28", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "11", ",", "13", ",", "47", ",", "14"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "11", ",", "14", ",", "22", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "11", ",", "22", ",", "27", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "13", ",", "14", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "13", ",", "14", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "13", ",", "27", ",", "47", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "13", ",", "28", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "19", ",", "22", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "22", ",", "27", ",", "28", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "5", ",", "22", ",", "28", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "7", ",", "9", ",", "14", ",", "22", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "7", ",", "9", ",", "14", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "7", ",", "9", ",", "14", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "7", ",", "9", ",", "14", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "7", ",", "9", ",", "17", ",", "22", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "7", ",", "9", ",", "17", ",", "28", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "7", ",", "9", ",", "17", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "7", ",", "9", ",", "22", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "7", ",", "9", ",", "36", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "9", ",", "17", ",", "19", ",", "22", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "9", ",", "17", ",", "19", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "9", ",", "17", ",", "19", ",", "50", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "9", ",", "22", ",", "36", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "17", ",", "19", ",", "22", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "9", ",", "14", ",", "22", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "11", ",", "14", ",", "47", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "5", ",", "11", ",", "22", ",", "47", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "7", ",", "9", ",", "14", ",", "36", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "9", ",", "14", ",", "22", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "11", ",", "14", ",", "22", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "11", ",", "22", ",", "27", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "9", ",", "14", ",", "22", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "9", ",", "14", ",", "22", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "9", ",", "19", ",", "22", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "11", ",", "13", ",", "14", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "11", ",", "13", ",", "14", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "11", ",", "13", ",", "27", ",", "47", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "11", ",", "13", ",", "28", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "11", ",", "14", ",", "22", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "11", ",", "14", ",", "22", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "11", ",", "22", ",", "27", ",", "28", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "11", ",", "22", ",", "28", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7", ",", "9", ",", "14", ",", "22", ",", "28", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7", ",", "9", ",", "14", ",", "28", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7", ",", "9", ",", "14", ",", "36", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7", ",", "9", ",", "17", ",", "22", ",", "36", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7", ",", "9", ",", "17", ",", "22", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7", ",", "9", ",", "17", ",", "28", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "9", ",", "14", ",", "22", ",", "28", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "9", ",", "14", ",", "22", ",", "36", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "9", ",", "17", ",", "19", ",", "22", ",", "28", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "9", ",", "17", ",", "19", ",", "22", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "9", ",", "17", ",", "19", ",", "28", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "9", ",", "19", ",", "22", ",", "28", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "11", ",", "13", ",", "14", ",", "28", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "11", ",", "13", ",", "14", ",", "36", ",", "50", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "11", ",", "13", ",", "27", ",", "28", ",", "36", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "11", ",", "13", ",", "28", ",", "36", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "11", ",", "14", ",", "22", ",", "28", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "11", ",", "14", ",", "22", ",", "36", ",", "50", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "11", ",", "22", ",", "27", ",", "28", ",", "47", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "11", ",", "22", ",", "28", ",", "36", ",", "50", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "17", ",", "19", ",", "22", ",", "28", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "9", ",", "14", ",", "36", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "9", ",", "14", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "9", ",", "22", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "11", ",", "14", ",", "22", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "11", ",", "14", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "11", ",", "21", ",", "22", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "11", ",", "21", ",", "27", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "11", ",", "21", ",", "32", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "11", ",", "21", ",", "47", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "11", ",", "22", ",", "32", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "11", ",", "32", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "21", ",", "22", ",", "27", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "21", ",", "22", ",", "47", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "5", ",", "22", ",", "32", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "7", ",", "9", ",", "14", ",", "22", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "7", ",", "11", ",", "14", ",", "36", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "11", ",", "21", ",", "22", ",", "32", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "11", ",", "21", ",", "30", ",", "32", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "11", ",", "21", ",", "30", ",", "36", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "11", ",", "30", ",", "32", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "21", ",", "22", ",", "30", ",", "32", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "21", ",", "22", ",", "30", ",", "36", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "22", ",", "30", ",", "32", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "9", ",", "14", ",", "22", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "9", ",", "14", ",", "22", ",", "32", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "9", ",", "14", ",", "22", ",", "50", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "9", ",", "14", ",", "32", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "9", ",", "14", ",", "32", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "9", ",", "19", ",", "22", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "9", ",", "22", ",", "32", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "9", ",", "22", ",", "36", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "9", ",", "32", ",", "36", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "11", ",", "13", ",", "14", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "11", ",", "13", ",", "27", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "11", ",", "13", ",", "28", ",", "14"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "11", ",", "13", ",", "32", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "11", ",", "14", ",", "22", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "11", ",", "14", ",", "28", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "11", ",", "21", ",", "22", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "11", ",", "21", ",", "27", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "11", ",", "21", ",", "32", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "11", ",", "22", ",", "28", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "13", ",", "14", ",", "32", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "13", ",", "27", ",", "28", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "14", ",", "22", ",", "32", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "21", ",", "22", ",", "27", ",", "29"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "21", ",", "22", ",", "29", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "21", ",", "27", ",", "32", ",", "29"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "22", ",", "27", ",", "29", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "22", ",", "28", ",", "29", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "27", ",", "28", ",", "32", ",", "29"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "11", ",", "13", ",", "14", ",", "47", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "11", ",", "13", ",", "27", ",", "32", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "11", ",", "14", ",", "22", ",", "36", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "11", ",", "14", ",", "32", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "11", ",", "21", ",", "27", ",", "47", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "13", ",", "14", ",", "28", ",", "32", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "13", ",", "14", ",", "32", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "13", ",", "27", ",", "28", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "13", ",", "27", ",", "28", ",", "50", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "13", ",", "27", ",", "32", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "14", ",", "22", ",", "28", ",", "32", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "21", ",", "22", ",", "27", ",", "32", ",", "29"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "21", ",", "22", ",", "27", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "21", ",", "22", ",", "27", ",", "50", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "21", ",", "22", ",", "32", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "21", ",", "27", ",", "32", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "22", ",", "27", ",", "28", ",", "29", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "22", ",", "27", ",", "28", ",", "32", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "22", ",", "27", ",", "28", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "22", ",", "32", ",", "36", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "10", ",", "11", ",", "13", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "10", ",", "11", ",", "21", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "10", ",", "11", ",", "27", ",", "13"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "10", ",", "11", ",", "32", ",", "21"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "10", ",", "13", ",", "27", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "10", ",", "17", ",", "21", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "10", ",", "17", ",", "27", ",", "21"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "10", ",", "17", ",", "32", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "11", ",", "13", ",", "32", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "11", ",", "21", ",", "30", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "13", ",", "27", ",", "32", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "13", ",", "27", ",", "50", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "13", ",", "30", ",", "50", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "17", ",", "21", ",", "32", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "17", ",", "27", ",", "30", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "17", ",", "27", ",", "50", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "17", ",", "30", ",", "32", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "10", ",", "11", ",", "13", ",", "27", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "10", ",", "11", ",", "21", ",", "32", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "10", ",", "16", ",", "17", ",", "21", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "10", ",", "16", ",", "17", ",", "27", ",", "21"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "10", ",", "16", ",", "17", ",", "32", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "10", ",", "16", ",", "21", ",", "27", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "11", ",", "13", ",", "27", ",", "30", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "11", ",", "21", ",", "27", ",", "32", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "13", ",", "27", ",", "30", ",", "50", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "16", ",", "17", ",", "21", ",", "30", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "16", ",", "17", ",", "27", ",", "32", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "16", ",", "17", ",", "27", ",", "50", ",", "30"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "16", ",", "17", ",", "30", ",", "50", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "16", ",", "21", ",", "27", ",", "30", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "16", ",", "27", ",", "30", ",", "32", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "9", ",", "14", ",", "22", ",", "32", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "9", ",", "14", ",", "22", ",", "36", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "9", ",", "14", ",", "22", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "9", ",", "14", ",", "32", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "9", ",", "14", ",", "32", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "9", ",", "17", ",", "22", ",", "28", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "9", ",", "22", ",", "32", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "9", ",", "32", ",", "36", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "11", ",", "13", ",", "14", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "11", ",", "13", ",", "28", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "11", ",", "13", ",", "32", ",", "14"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "11", ",", "14", ",", "22", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "11", ",", "14", ",", "32", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "11", ",", "21", ",", "22", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "11", ",", "21", ",", "27", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "11", ",", "22", ",", "27", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "13", ",", "14", ",", "28", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "13", ",", "27", ",", "32", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "14", ",", "22", ",", "28", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "17", ",", "21", ",", "22", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "17", ",", "21", ",", "32", ",", "22"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "17", ",", "22", ",", "28", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "17", ",", "22", ",", "32", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "10", ",", "17", ",", "27", ",", "28", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "11", ",", "13", ",", "14", ",", "32", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "11", ",", "13", ",", "30", ",", "36", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "11", ",", "14", ",", "22", ",", "32", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "11", ",", "21", ",", "22", ",", "36", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "11", ",", "21", ",", "30", ",", "32", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "13", ",", "14", ",", "28", ",", "50", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "13", ",", "14", ",", "32", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "13", ",", "14", ",", "32", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "13", ",", "27", ",", "28", ",", "32", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "13", ",", "30", ",", "32", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "13", ",", "30", ",", "32", ",", "47", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "14", ",", "22", ",", "28", ",", "50", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "17", ",", "21", ",", "22", ",", "32", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "17", ",", "21", ",", "30", ",", "36", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "17", ",", "22", ",", "28", ",", "32", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "17", ",", "22", ",", "32", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "17", ",", "27", ",", "28", ",", "50", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "17", ",", "30", ",", "32", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "30", ",", "32", ",", "36", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "9", ",", "17", ",", "19", ",", "22", ",", "50", ",", "28"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "16", ",", "17", ",", "20", ",", "21", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "16", ",", "17", ",", "20", ",", "29", ",", "21"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "16", ",", "17", ",", "20", ",", "32", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "16", ",", "17", ",", "21", ",", "29", ",", "27"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "16", ",", "17", ",", "27", ",", "29", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "16", ",", "20", ",", "21", ",", "32", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "16", ",", "21", ",", "27", ",", "32", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "17", ",", "20", ",", "21", ",", "22", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "17", ",", "20", ",", "21", ",", "29", ",", "22"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "17", ",", "20", ",", "22", ",", "29", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "17", ",", "21", ",", "22", ",", "27", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "17", ",", "22", ",", "27", ",", "29", ",", "28"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "17", ",", "22", ",", "28", ",", "29", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "17", ",", "27", ",", "28", ",", "32", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "20", ",", "21", ",", "22", ",", "29", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "11", ",", "13", ",", "14", ",", "32", ",", "36", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "11", ",", "13", ",", "27", ",", "30", ",", "32", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "11", ",", "13", ",", "30", ",", "32", ",", "47", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "11", ",", "21", ",", "27", ",", "30", ",", "47", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "13", ",", "27", ",", "30", ",", "32", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "16", ",", "17", ",", "20", ",", "21", ",", "32", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "16", ",", "17", ",", "21", ",", "27", ",", "30", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "16", ",", "17", ",", "21", ",", "27", ",", "32", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "16", ",", "17", ",", "21", ",", "27", ",", "50", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "16", ",", "17", ",", "21", ",", "30", ",", "32", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "16", ",", "21", ",", "27", ",", "30", ",", "32", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "17", ",", "20", ",", "21", ",", "22", ",", "32", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "17", ",", "21", ",", "22", ",", "27", ",", "29", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "17", ",", "21", ",", "22", ",", "27", ",", "32", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "17", ",", "21", ",", "22", ",", "30", ",", "32", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "17", ",", "21", ",", "22", ",", "30", ",", "50", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "17", ",", "22", ",", "27", ",", "28", ",", "32", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "17", ",", "22", ",", "27", ",", "28", ",", "50", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "17", ",", "22", ",", "30", ",", "32", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "21", ",", "22", ",", "30", ",", "32", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "21", ",", "27", ",", "30", ",", "32", ",", "50", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "22", ",", "30", ",", "32", ",", "36", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "9", ",", "14", ",", "22", ",", "36", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "11", ",", "14", ",", "22", ",", "47", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "11", ",", "21", ",", "22", ",", "32", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "11", ",", "21", ",", "22", ",", "47", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "11", ",", "21", ",", "22", ",", "48", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "11", ",", "21", ",", "32", ",", "47", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "11", ",", "22", ",", "32", ",", "48", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "11", ",", "22", ",", "36", ",", "48", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "11", ",", "32", ",", "36", ",", "47", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "21", ",", "22", ",", "32", ",", "47", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "22", ",", "32", ",", "36", ",", "48", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "21", ",", "22", ",", "27", ",", "36", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "21", ",", "22", ",", "32", ",", "33", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "21", ",", "22", ",", "32", ",", "48", ",", "33"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "21", ",", "22", ",", "33", ",", "48", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "21", ",", "22", ",", "36", ",", "48", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "21", ",", "30", ",", "32", ",", "33", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "21", ",", "30", ",", "32", ",", "36", ",", "33"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "21", ",", "30", ",", "33", ",", "36", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "21", ",", "32", ",", "33", ",", "47", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "21", ",", "33", ",", "36", ",", "47", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "22", ",", "32", ",", "33", ",", "48", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "30", ",", "32", ",", "33", ",", "36", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "32", ",", "33", ",", "36", ",", "48", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "21", ",", "22", ",", "30", ",", "32", ",", "33", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "21", ",", "22", ",", "30", ",", "32", ",", "36", ",", "33"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "21", ",", "22", ",", "30", ",", "33", ",", "36", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "21", ",", "22", ",", "32", ",", "33", ",", "47", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "21", ",", "22", ",", "33", ",", "36", ",", "47", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "22", ",", "30", ",", "32", ",", "33", ",", "47", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "22", ",", "32", ",", "33", ",", "36", ",", "47", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "9", ",", "14", ",", "22", ",", "32", ",", "48", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "9", ",", "14", ",", "22", ",", "32", ",", "50", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "9", ",", "14", ",", "22", ",", "36", ",", "48", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "9", ",", "14", ",", "22", ",", "36", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "9", ",", "14", ",", "32", ",", "36", ",", "47", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "9", ",", "14", ",", "32", ",", "47", ",", "50", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "9", ",", "14", ",", "36", ",", "47", ",", "48", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "9", ",", "22", ",", "32", ",", "36", ",", "48", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "9", ",", "32", ",", "36", ",", "47", ",", "50", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "13", ",", "14", ",", "15", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "13", ",", "14", ",", "28", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "13", ",", "14", ",", "29", ",", "15"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "13", ",", "14", ",", "48", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "13", ",", "15", ",", "29", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "13", ",", "27", ",", "29", ",", "28"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "13", ",", "27", ",", "32", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "13", ",", "27", ",", "48", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "14", ",", "15", ",", "22", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "14", ",", "15", ",", "48", ",", "22"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "14", ",", "22", ",", "28", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "14", ",", "22", ",", "48", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "15", ",", "22", ",", "29", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "21", ",", "22", ",", "29", ",", "27"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "21", ",", "22", ",", "32", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "21", ",", "22", ",", "48", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "21", ",", "27", ",", "29", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "21", ",", "27", ",", "48", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "11", ",", "22", ",", "27", ",", "28", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "13", ",", "14", ",", "15", ",", "29", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "13", ",", "14", ",", "28", ",", "32", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "13", ",", "14", ",", "28", ",", "48", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "13", ",", "14", ",", "28", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "13", ",", "14", ",", "32", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "13", ",", "27", ",", "28", ",", "29", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "13", ",", "27", ",", "28", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "13", ",", "27", ",", "28", ",", "50", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "13", ",", "27", ",", "32", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "14", ",", "15", ",", "22", ",", "48", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "14", ",", "22", ",", "28", ",", "32", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "14", ",", "22", ",", "28", ",", "48", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "14", ",", "22", ",", "28", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "14", ",", "22", ",", "32", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "21", ",", "22", ",", "29", ",", "48", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "21", ",", "27", ",", "29", ",", "32", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "22", ",", "28", ",", "29", ",", "48", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "22", ",", "28", ",", "32", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "27", ",", "28", ",", "29", ",", "32", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "10", ",", "27", ",", "28", ",", "32", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "13", ",", "14", ",", "15", ",", "48", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "13", ",", "14", ",", "28", ",", "29", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "13", ",", "14", ",", "28", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "13", ",", "14", ",", "32", ",", "47", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "13", ",", "14", ",", "47", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "13", ",", "27", ",", "28", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "13", ",", "27", ",", "28", ",", "48", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "13", ",", "27", ",", "28", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "13", ",", "27", ",", "32", ",", "48", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "13", ",", "27", ",", "47", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "14", ",", "15", ",", "22", ",", "29", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "14", ",", "22", ",", "28", ",", "29", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "14", ",", "22", ",", "28", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "14", ",", "22", ",", "32", ",", "36", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "14", ",", "22", ",", "36", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "14", ",", "22", ",", "36", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "14", ",", "32", ",", "36", ",", "48", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "14", ",", "36", ",", "47", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "21", ",", "22", ",", "27", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "21", ",", "22", ",", "27", ",", "48", ",", "29"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "21", ",", "22", ",", "27", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "21", ",", "22", ",", "47", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "21", ",", "27", ",", "32", ",", "47", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "21", ",", "27", ",", "47", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "22", ",", "27", ",", "28", ",", "29", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "22", ",", "27", ",", "28", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "22", ",", "27", ",", "28", ",", "50", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "11", ",", "22", ",", "36", ",", "47", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "13", ",", "14", ",", "32", ",", "47", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "13", ",", "27", ",", "32", ",", "47", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "21", ",", "22", ",", "27", ",", "29", ",", "32", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "21", ",", "22", ",", "27", ",", "32", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "21", ",", "22", ",", "32", ",", "47", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "21", ",", "27", ",", "32", ",", "47", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "22", ",", "27", ",", "28", ",", "29", ",", "48", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "22", ",", "27", ",", "28", ",", "32", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "22", ",", "32", ",", "36", ",", "47", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "11", ",", "13", ",", "27", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "11", ",", "13", ",", "36", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "11", ",", "21", ",", "32", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "11", ",", "21", ",", "36", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "13", ",", "27", ",", "35", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "13", ",", "27", ",", "36", ",", "35"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "13", ",", "27", ",", "50", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "13", ",", "32", ",", "35", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "13", ",", "32", ",", "50", ",", "35"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "17", ",", "21", ",", "27", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "17", ",", "21", ",", "36", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "17", ",", "27", ",", "32", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "17", ",", "27", ",", "35", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "17", ",", "27", ",", "50", ",", "35"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "17", ",", "32", ",", "35", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "10", ",", "17", ",", "32", ",", "36", ",", "35"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "11", ",", "13", ",", "30", ",", "32", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "11", ",", "21", ",", "30", ",", "36", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "13", ",", "27", ",", "30", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "13", ",", "27", ",", "35", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "13", ",", "30", ",", "32", ",", "35", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "13", ",", "30", ",", "32", ",", "50", ",", "35"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "13", ",", "30", ",", "35", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "17", ",", "21", ",", "30", ",", "32", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "17", ",", "27", ",", "30", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "17", ",", "27", ",", "35", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "17", ",", "30", ",", "32", ",", "35", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "17", ",", "30", ",", "32", ",", "36", ",", "35"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "17", ",", "30", ",", "35", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "11", ",", "13", ",", "27", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "11", ",", "13", ",", "27", ",", "50", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "11", ",", "13", ",", "32", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "11", ",", "21", ",", "27", ",", "32", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "11", ",", "21", ",", "27", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "11", ",", "21", ",", "32", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "13", ",", "27", ",", "35", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "13", ",", "32", ",", "35", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "17", ",", "21", ",", "27", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "17", ",", "21", ",", "36", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "17", ",", "27", ",", "32", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "17", ",", "27", ",", "35", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "17", ",", "27", ",", "50", ",", "35"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "17", ",", "32", ",", "35", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "17", ",", "32", ",", "36", ",", "35"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "21", ",", "27", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "21", ",", "27", ",", "50", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "21", ",", "32", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "27", ",", "35", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "16", ",", "32", ",", "35", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "11", ",", "13", ",", "27", ",", "30", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "11", ",", "13", ",", "27", ",", "30", ",", "50", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "11", ",", "13", ",", "30", ",", "32", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "11", ",", "21", ",", "27", ",", "30", ",", "32", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "11", ",", "21", ",", "27", ",", "30", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "11", ",", "21", ",", "30", ",", "32", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "13", ",", "30", ",", "32", ",", "35", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16", ",", "17", ",", "21", ",", "30", ",", "36", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16", ",", "17", ",", "27", ",", "30", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16", ",", "17", ",", "27", ",", "35", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16", ",", "17", ",", "30", ",", "32", ",", "35", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16", ",", "17", ",", "30", ",", "32", ",", "50", ",", "35"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16", ",", "17", ",", "30", ",", "35", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16", ",", "21", ",", "27", ",", "30", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16", ",", "21", ",", "27", ",", "30", ",", "50", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16", ",", "21", ",", "30", ",", "32", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16", ",", "30", ",", "32", ",", "35", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "14", ",", "22", ",", "28", ",", "50", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "14", ",", "22", ",", "32", ",", "36", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "14", ",", "22", ",", "32", ",", "48", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "14", ",", "22", ",", "35", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "14", ",", "22", ",", "35", ",", "48", ",", "36"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "14", ",", "22", ",", "35", ",", "50", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "14", ",", "32", ",", "36", ",", "48", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "14", ",", "32", ",", "47", ",", "48", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "14", ",", "35", ",", "36", ",", "47", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "14", ",", "35", ",", "36", ",", "50", ",", "47"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "14", ",", "35", ",", "47", ",", "50", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "17", ",", "22", ",", "28", ",", "36", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "22", ",", "32", ",", "36", ",", "50", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "22", ",", "35", ",", "36", ",", "48", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "32", ",", "36", ",", "47", ",", "48", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "9", ",", "35", ",", "36", ",", "47", ",", "50", ",", "48"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "11", ",", "13", ",", "14", ",", "32", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "11", ",", "13", ",", "14", ",", "36", ",", "28"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "11", ",", "13", ",", "27", ",", "28", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "11", ",", "14", ",", "22", ",", "32", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "11", ",", "14", ",", "22", ",", "36", ",", "28"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "11", ",", "21", ",", "22", ",", "27", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "11", ",", "21", ",", "22", ",", "36", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "11", ",", "22", ",", "27", ",", "36", ",", "28"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "13", ",", "14", ",", "28", ",", "35", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "13", ",", "14", ",", "28", ",", "36", ",", "35"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "13", ",", "14", ",", "28", ",", "50", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "13", ",", "14", ",", "32", ",", "35", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "13", ",", "14", ",", "32", ",", "50", ",", "35"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "13", ",", "27", ",", "28", ",", "32", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "13", ",", "27", ",", "28", ",", "35", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "13", ",", "27", ",", "28", ",", "50", ",", "35"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "14", ",", "22", ",", "28", ",", "35", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "14", ",", "22", ",", "28", ",", "36", ",", "35"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "14", ",", "22", ",", "28", ",", "50", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "14", ",", "22", ",", "32", ",", "35", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "14", ",", "22", ",", "32", ",", "50", ",", "35"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "21", ",", "22", ",", "32", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "21", ",", "22", ",", "36", ",", "27"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "22", ",", "27", ",", "28", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "22", ",", "28", ",", "32", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "22", ",", "28", ",", "35", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "22", ",", "28", ",", "50", ",", "35"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "22", ",", "32", ",", "35", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "22", ",", "32", ",", "36", ",", "35"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "27", ",", "28", ",", "35", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "27", ",", "28", ",", "36", ",", "35"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "27", ",", "28", ",", "50", ",", "32"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "13", ",", "14", ",", "28", ",", "35", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "13", ",", "14", ",", "32", ",", "35", ",", "36", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "13", ",", "14", ",", "32", ",", "35", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "13", ",", "14", ",", "35", ",", "36", ",", "47", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "13", ",", "27", ",", "28", ",", "35", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "13", ",", "30", ",", "32", ",", "35", ",", "47", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "13", ",", "30", ",", "32", ",", "35", ",", "50", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "13", ",", "30", ",", "35", ",", "36", ",", "50", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "14", ",", "22", ",", "28", ",", "35", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "14", ",", "22", ",", "32", ",", "35", ",", "36", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "14", ",", "22", ",", "32", ",", "35", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "14", ",", "32", ",", "35", ",", "36", ",", "47", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "14", ",", "32", ",", "35", ",", "47", ",", "50", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "17", ",", "22", ",", "28", ",", "35", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "17", ",", "22", ",", "32", ",", "35", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "17", ",", "27", ",", "28", ",", "35", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "17", ",", "30", ",", "32", ",", "35", ",", "36", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "22", ",", "32", ",", "35", ",", "36", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "30", ",", "32", ",", "35", ",", "36", ",", "50", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "32", ",", "35", ",", "36", ",", "47", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "14", ",", "22", ",", "35", ",", "36", ",", "48", ",", "49"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "14", ",", "22", ",", "35", ",", "36", ",", "49", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "14", ",", "22", ",", "35", ",", "48", ",", "50", ",", "49"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "14", ",", "22", ",", "36", ",", "48", ",", "49", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "14", ",", "35", ",", "36", ",", "47", ",", "49", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "14", ",", "35", ",", "36", ",", "47", ",", "50", ",", "49"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "14", ",", "35", ",", "47", ",", "48", ",", "50", ",", "49"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "14", ",", "36", ",", "47", ",", "48", ",", "49", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "17", ",", "19", ",", "22", ",", "28", ",", "50", ",", "36"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "22", ",", "35", ",", "36", ",", "48", ",", "49", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "35", ",", "36", ",", "47", ",", "48", ",", "50", ",", "49"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "14", ",", "15", ",", "29", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "14", ",", "15", ",", "36", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "14", ",", "28", ",", "36", ",", 
       "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "14", ",", "32", ",", "48", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "15", ",", "29", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "15", ",", "29", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "15", ",", "36", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "27", ",", "28", ",", "29", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "27", ",", "29", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "27", ",", "29", ",", "50", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "27", ",", "32", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "13", ",", "32", ",", "36", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "14", ",", "15", ",", "22", ",", "36", ",", 
       "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "14", ",", "15", ",", "22", ",", "48", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "14", ",", "22", ",", "28", ",", "36", ",", 
       "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "14", ",", "22", ",", "32", ",", "48", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "15", ",", "22", ",", "29", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "15", ",", "22", ",", "29", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "15", ",", "22", ",", "36", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "21", ",", "22", ",", "27", ",", "29", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "21", ",", "22", ",", "29", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "21", ",", "22", ",", "29", ",", "50", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "21", ",", "22", ",", "32", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "21", ",", "22", ",", "32", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "21", ",", "27", ",", "29", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "21", ",", "27", ",", "29", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "21", ",", "27", ",", "32", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "22", ",", "27", ",", "28", ",", "36", ",", 
       "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "22", ",", "32", ",", "36", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "14", ",", "15", ",", "29", ",", "35", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "14", ",", "15", ",", "29", ",", "36", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "14", ",", "15", ",", "29", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "14", ",", "15", ",", "35", ",", "36", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "14", ",", "15", ",", "35", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "14", ",", "28", ",", "29", ",", "35", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "14", ",", "28", ",", "29", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "14", ",", "28", ",", "29", ",", "50", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "14", ",", "32", ",", "35", ",", "48", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "14", ",", "32", ",", "35", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "15", ",", "29", ",", "35", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "15", ",", "35", ",", "36", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "27", ",", "28", ",", "29", ",", "35", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "27", ",", "28", ",", "29", ",", "36", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "27", ",", "29", ",", "35", ",", "50", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "32", ",", "35", ",", "36", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "14", ",", "15", ",", "22", ",", "29", ",", "35", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "14", ",", "15", ",", "22", ",", "29", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "14", ",", "15", ",", "22", ",", "29", ",", "50", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "14", ",", "15", ",", "22", ",", "35", ",", "48", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "14", ",", "15", ",", "22", ",", "35", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "14", ",", "22", ",", "28", ",", "29", ",", "35", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "14", ",", "22", ",", "28", ",", "29", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "14", ",", "22", ",", "28", ",", "29", ",", "50", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "14", ",", "22", ",", "32", ",", "35", ",", "48", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "14", ",", "22", ",", "32", ",", "35", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "15", ",", "22", ",", "29", ",", "35", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "15", ",", "22", ",", "35", ",", "36", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "17", ",", "20", ",", "21", ",", "29", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "17", ",", "20", ",", "21", ",", "36", ",", 
       "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "17", ",", "20", ",", "29", ",", "32", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "17", ",", "20", ",", "29", ",", "35", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "17", ",", "20", ",", "29", ",", "50", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "17", ",", "20", ",", "32", ",", "35", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "17", ",", "20", ",", "32", ",", "36", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "17", ",", "21", ",", "27", ",", "29", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "17", ",", "27", ",", "29", ",", "35", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "17", ",", "27", ",", "29", ",", "36", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "17", ",", "27", ",", "29", ",", "50", ",", 
       "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "20", ",", "21", ",", "29", ",", "32", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "20", ",", "21", ",", "29", ",", "50", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "20", ",", "21", ",", "32", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "20", ",", "29", ",", "35", ",", "50", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "20", ",", "32", ",", "35", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "21", ",", "27", ",", "29", ",", "32", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "21", ",", "27", ",", "29", ",", "50", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "27", ",", "29", ",", "35", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "20", ",", "21", ",", "22", ",", "29", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "20", ",", "21", ",", "22", ",", "36", ",", 
       "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "20", ",", "22", ",", "29", ",", "35", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "20", ",", "22", ",", "29", ",", "36", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "20", ",", "22", ",", "29", ",", "50", ",", 
       "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "20", ",", "22", ",", "32", ",", "35", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "20", ",", "22", ",", "32", ",", "50", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "21", ",", "22", ",", "27", ",", "36", ",", 
       "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "22", ",", "27", ",", "28", ",", "29", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "22", ",", "28", ",", "29", ",", "35", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "22", ",", "28", ",", "29", ",", "36", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "22", ",", "28", ",", "29", ",", "50", ",", 
       "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "27", ",", "28", ",", "29", ",", "32", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "27", ",", "28", ",", "29", ",", "35", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
       "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "20", ",", "21", ",", "22", ",", "29", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "20", ",", "21", ",", "22", ",", "29", ",", "50", ",", 
       "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "20", ",", "21", ",", "22", ",", "32", ",", "50", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "20", ",", "22", ",", "29", ",", "35", ",", "50", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "20", ",", "22", ",", "32", ",", "35", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "21", ",", "22", ",", "29", ",", "32", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "21", ",", "27", ",", "29", ",", "32", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "22", ",", "28", ",", "29", ",", "32", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "22", ",", "32", ",", "35", ",", "36", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "27", ",", "28", ",", "29", ",", "32", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "14", ",", "15", ",", "29", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "14", ",", "15", ",", "29", ",", "50", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "14", ",", "15", ",", "36", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "14", ",", "28", ",", "29", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "14", ",", "28", ",", "29", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "14", ",", "32", ",", "36", ",", "48", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "14", ",", "36", ",", "47", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "27", ",", "28", ",", "29", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "27", ",", "28", ",", "36", ",", "50", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "27", ",", "30", ",", "32", ",", "50", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "27", ",", "30", ",", "36", ",", "47", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "27", ",", "32", ",", "47", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "30", ",", "32", ",", "36", ",", "47", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "32", ",", "36", ",", "47", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "14", ",", "15", ",", "22", ",", "29", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "14", ",", "15", ",", "22", ",", "29", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "14", ",", "15", ",", "22", ",", "36", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "14", ",", "22", ",", "28", ",", "29", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "14", ",", "22", ",", "28", ",", "29", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "22", ",", "27", ",", "29", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "22", ",", "27", ",", "29", ",", "50", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "22", ",", "27", ",", "36", ",", "50", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "22", ",", "32", ",", "33", ",", "48", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "22", ",", "32", ",", "36", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "22", ",", "36", ",", "47", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "27", ",", "30", ",", "32", ",", "47", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "27", ",", "30", ",", "36", ",", "50", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "27", ",", "32", ",", "47", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "30", ",", "32", ",", "33", ",", "36", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "30", ",", "32", ",", "36", ",", "50", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "32", ",", "33", ",", "36", ",", "48", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "21", ",", "32", ",", "36", ",", "47", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "22", ",", "27", ",", "28", ",", "29", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "22", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "22", ",", "27", ",", "28", ",", "36", ",", "47", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "15", ",", "29", ",", "35", ",", "36", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "15", ",", "29", ",", "35", ",", "40", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "15", ",", "29", ",", "36", ",", "50", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "15", ",", "35", ",", "36", ",", "40", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "15", ",", "35", ",", "36", ",", "49", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "15", ",", "35", ",", "40", ",", "50", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "15", ",", "35", ",", "48", ",", "49", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "15", ",", "36", ",", "40", ",", "49", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "15", ",", "36", ",", "48", ",", "50", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "28", ",", "29", ",", "35", ",", "40", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "28", ",", "29", ",", "35", ",", "50", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "28", ",", "29", ",", "36", ",", "40", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "28", ",", "35", ",", "36", ",", "50", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "32", ",", "35", ",", "36", ",", "48", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "32", ",", "35", ",", "47", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "35", ",", "36", ",", "40", ",", "50", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "35", ",", "36", ",", "47", ",", "48", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "35", ",", "36", ",", "47", ",", "49", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "35", ",", "47", ",", "48", ",", "49", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "36", ",", "47", ",", "48", ",", "50", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "15", ",", "29", ",", "35", ",", "36", ",", "40", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "15", ",", "35", ",", "36", ",", "40", ",", "49", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "15", ",", "35", ",", "36", ",", "48", ",", "50", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "27", ",", "28", ",", "29", ",", "35", ",", "36", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "27", ",", "28", ",", "29", ",", "35", ",", "40", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "27", ",", "28", ",", "29", ",", "36", ",", "50", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "27", ",", "28", ",", "35", ",", "36", ",", "40", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "27", ",", "29", ",", "35", ",", "36", ",", "50", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "30", ",", "32", ",", "35", ",", "36", ",", "47", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "32", ",", "35", ",", "36", ",", "47", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "35", ",", "36", ",", "47", ",", "48", ",", "49", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "22", ",", "29", ",", "35", ",", "40", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "22", ",", "29", ",", "35", ",", "50", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "22", ",", "29", ",", "36", ",", "40", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "22", ",", "35", ",", "36", ",", "48", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "22", ",", "35", ",", "36", ",", "49", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "22", ",", "35", ",", "40", ",", "49", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "22", ",", "35", ",", "48", ",", "50", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "22", ",", "36", ",", "40", ",", "50", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "22", ",", "36", ",", "48", ",", "49", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "22", ",", "28", ",", "29", ",", "35", ",", "40", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "22", ",", "28", ",", "29", ",", "35", ",", "50", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "22", ",", "28", ",", "29", ",", "36", ",", "40", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "22", ",", "28", ",", "35", ",", "36", ",", "50", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "22", ",", "35", ",", "36", ",", "40", ",", "50", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "22", ",", "29", ",", "35", ",", "36", ",", "40", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "22", ",", "35", ",", "36", ",", "40", ",", "49", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "22", ",", "35", ",", "36", ",", "48", ",", "50", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "20", ",", "21", ",", "29", ",", "32", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "20", ",", "21", ",", "29", ",", "41", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "20", ",", "21", ",", "29", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "20", ",", "21", ",", "32", ",", "36", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "20", ",", "21", ",", "32", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "20", ",", "29", ",", "35", ",", "41", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "20", ",", "29", ",", "35", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "20", ",", "32", ",", "35", ",", "36", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "20", ",", "32", ",", "35", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "21", ",", "27", ",", "29", ",", "32", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "21", ",", "27", ",", "29", ",", "41", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "21", ",", "27", ",", "29", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "21", ",", "27", ",", "30", ",", "36", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "21", ",", "27", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "21", ",", "30", ",", "32", ",", "36", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "21", ",", "30", ",", "32", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "21", ",", "30", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "27", ",", "29", ",", "35", ",", "36", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "27", ",", "29", ",", "35", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "27", ",", "35", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "30", ",", "32", ",", "35", ",", "41", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "30", ",", "32", ",", "35", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "30", ",", "35", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "20", ",", "21", ",", "29", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "20", ",", "21", ",", "32", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "20", ",", "29", ",", "35", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "20", ",", "32", ",", "35", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "21", ",", "27", ",", "29", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "21", ",", "30", ",", "32", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "27", ",", "29", ",", "35", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "30", ",", "32", ",", "35", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "20", ",", "21", ",", "22", ",", "29", ",", "32", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "20", ",", "21", ",", "22", ",", "29", ",", "41", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "20", ",", "21", ",", "22", ",", "29", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "20", ",", "21", ",", "22", ",", "32", ",", "36", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "20", ",", "21", ",", "22", ",", "32", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "20", ",", "22", ",", "29", ",", "35", ",", "36", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "20", ",", "22", ",", "29", ",", "35", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "20", ",", "22", ",", "32", ",", "35", ",", "41", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "20", ",", "22", ",", "32", ",", "35", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "21", ",", "22", ",", "27", ",", "29", ",", "36", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "21", ",", "22", ",", "27", ",", "29", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "21", ",", "22", ",", "27", ",", "29", ",", "50", ",", 
       "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "21", ",", "22", ",", "27", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "21", ",", "22", ",", "30", ",", "32", ",", "41", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "21", ",", "22", ",", "30", ",", "32", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "21", ",", "22", ",", "30", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "22", ",", "27", ",", "28", ",", "29", ",", "32", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "22", ",", "27", ",", "28", ",", "29", ",", "41", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "22", ",", "27", ",", "28", ",", "29", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "22", ",", "27", ",", "28", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "22", ",", "28", ",", "29", ",", "35", ",", "36", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "22", ",", "28", ",", "29", ",", "35", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "22", ",", "28", ",", "35", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "22", ",", "30", ",", "32", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "22", ",", "32", ",", "35", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "27", ",", "28", ",", "29", ",", "35", ",", "41", ",", 
       "36"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "27", ",", "28", ",", "29", ",", "35", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "27", ",", "28", ",", "35", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "30", ",", "32", ",", "35", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "21", ",", "22", ",", "29", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "21", ",", "22", ",", "32", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "22", ",", "29", ",", "35", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "22", ",", "32", ",", "35", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "27", ",", "29", ",", "32", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "27", ",", "29", ",", "36", ",", "46", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "27", ",", "29", ",", "36", ",", "50", ",", 
       "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "27", ",", "29", ",", "41", ",", "46", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "27", ",", "36", ",", "41", ",", "50", ",", 
       "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "29", ",", "36", ",", "41", ",", "46", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "30", ",", "32", ",", "33", ",", "36", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "30", ",", "32", ",", "33", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "30", ",", "32", ",", "33", ",", "50", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "30", ",", "33", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "30", ",", "33", ",", "36", ",", "50", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "32", ",", "33", ",", "36", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "32", ",", "33", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "32", ",", "33", ",", "47", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "33", ",", "36", ",", "47", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "27", ",", "29", ",", "36", ",", "41", ",", "50", ",", 
       "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "30", ",", "32", ",", "33", ",", "36", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "30", ",", "32", ",", "33", ",", "36", ",", "50", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "32", ",", "33", ",", "36", ",", "47", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "27", ",", "28", ",", "29", ",", "32", ",", "48", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "27", ",", "28", ",", "29", ",", "36", ",", "41", ",", 
       "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "27", ",", "28", ",", "29", ",", "36", ",", "46", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "27", ",", "28", ",", "29", ",", "41", ",", "50", ",", 
       "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "27", ",", "28", ",", "36", ",", "41", ",", "46", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "28", ",", "29", ",", "35", ",", "36", ",", "40", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "28", ",", "29", ",", "35", ",", "40", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "28", ",", "29", ",", "36", ",", "40", ",", "41", ",", 
       "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "28", ",", "29", ",", "36", ",", "40", ",", "46", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "28", ",", "29", ",", "40", ",", "41", ",", "46", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "28", ",", "35", ",", "36", ",", "40", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "28", ",", "36", ",", "40", ",", "41", ",", "50", ",", 
       "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "29", ",", "35", ",", "36", ",", "40", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "29", ",", "36", ",", "40", ",", "41", ",", "46", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "30", ",", "32", ",", "33", ",", "36", ",", "47", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "30", ",", "32", ",", "33", ",", "36", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "32", ",", "33", ",", "36", ",", "47", ",", "50", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "28", ",", "29", ",", "35", ",", "36", ",", "41", ",", 
       "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "28", ",", "29", ",", "35", ",", "40", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "28", ",", "29", ",", "36", ",", "40", ",", "46", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "28", ",", "29", ",", "36", ",", "40", ",", "50", ",", 
       "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "28", ",", "29", ",", "40", ",", "41", ",", "50", ",", 
       "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "28", ",", "35", ",", "36", ",", "40", ",", "41", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "28", ",", "36", ",", "40", ",", "41", ",", "46", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "29", ",", "35", ",", "36", ",", "40", ",", "50", ",", 
       "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "29", ",", "36", ",", "40", ",", "41", ",", "50", ",", 
       "46"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124910921954*^9, 3.728187259013158*^9, 3.7281977024881287`*^9, 
   3.728202606372286*^9, 3.7313112392137127`*^9, 3.7313112713635674`*^9, {
   3.7313113396284103`*^9, 3.7313113593782167`*^9}, 3.731315222147091*^9, 
   3.7314092384230433`*^9, 3.7314101686693907`*^9, 3.731410204516046*^9, 
   3.73365162859373*^9, {3.7336660190011787`*^9, 3.733666042286525*^9}, 
   3.7336660760392714`*^9, 3.733666200041638*^9, 3.733666265524663*^9, 
   3.73652226082222*^9, 3.7366592798849983`*^9, 3.736660277522625*^9, 
   3.745029014689315*^9, 3.745324420504593*^9, 3.7454794818948402`*^9, 
   3.745479519487413*^9, 3.7454795895785313`*^9, 3.745479650240665*^9, 
   3.745479689677807*^9, 3.7454798579128437`*^9, 3.745480161798661*^9, 
   3.745544141347506*^9, 3.7455450606908007`*^9, 3.745545095915366*^9, 
   3.752418481909217*^9, 3.7528884258394403`*^9, 3.777006846671123*^9, 
   3.7770243911924047`*^9, 3.7788258765481863`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"b2e39667-d4ca-47b6-9d08-26064d3b136b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Normal vectors :", "Subsubsection",
 CellChangeTimes->{{3.7313148614016647`*^9, 3.7313149084719563`*^9}, {
  3.731409165958394*^9, 3.731409168053681*^9}, {3.745028889946433*^9, 
  3.745028898361342*^9}},ExpressionUUID->"32801943-c79a-441e-9082-\
924774cd19be"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormalReg", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", "NP1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listPts", "=", 
   RowBox[{"{", "vecExp1", "}"}]}], ";"}], "\n", 
 RowBox[{"AllRegions", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalReg", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regions", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPts", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7281871627483463`*^9, {3.728187208561181*^9, 3.728187226343232*^9}, {
   3.731311324292034*^9, 3.73131133368766*^9}, 3.7770243294853477`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"5e61d919-6c47-4a72-ae55-0f6d12272b9b"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"Null", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", "Null", ",", 
            "Null", ",", "Null", ",", "Null", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "2"}]}], ",", 
              RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
            TemplateBox[{"977"},
             "OutputSizeLimit`Skeleton"], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "2"}]}], ",", 
              RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"surf", "\[Rule]", 
               RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{
               RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
               RowBox[{"-", "1"}]}], ",", 
              RowBox[{"c", "\[Rule]", 
               RowBox[{"-", "2"}]}], ",", 
              RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
            "Null", ",", "Null", ",", "Null"}], "}"}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{61., {2., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLText",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 25, 18598089842763692235, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 25, 18598089842763692235, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 25, 18598089842763692235, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[18598089842763692235 === $SessionID, 
   Out[25], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.7281872313264027`*^9, 3.728187267345912*^9, 3.7281977027628107`*^9, 
   3.728202606647938*^9, 3.731311239343336*^9, 3.731311271480597*^9, {
   3.7313113397393417`*^9, 3.73131135950558*^9}, 3.731315222261883*^9, 
   3.731409238578657*^9, 3.7314101687301207`*^9, 3.7314102046302023`*^9, 
   3.733651628720077*^9, {3.733666019034256*^9, 3.733666042324107*^9}, 
   3.733666076073535*^9, 3.7336662000997963`*^9, 3.7336662655541058`*^9, 
   3.736522260868795*^9, 3.7366592799288063`*^9, 3.736660277568972*^9, 
   3.7450290147403927`*^9, 3.7453244205348167`*^9, 3.7454794819257936`*^9, 
   3.745479519518754*^9, 3.745479589608943*^9, 3.745479650308401*^9, 
   3.745479689708082*^9, 3.745479857942718*^9, 3.745480161827299*^9, 
   3.745544141377449*^9, 3.745545060721426*^9, 3.745545095948318*^9, 
   3.75241848511224*^9, 3.752888425926057*^9, 3.777006850681213*^9, 
   3.777024391298973*^9, 3.778825902499799*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"5159002d-cc12-48da-ba5c-74c7cd488faa"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eliminating multiple instances of equivalent scalings:", "Subsection",
 CellChangeTimes->{{3.731314356684156*^9, 3.731314367722736*^9}, 
   3.745479305142973*^9},ExpressionUUID->"9874c3c6-8baa-45be-8ac4-\
e65596d5c33c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"regAllsectors", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"UniqueRegion", "[", 
        RowBox[{
         RowBox[{"AllRegions", "[", 
          RowBox[{"[", "#", "]"}], "]"}], ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Variables", "[", "AlphaVariables", "]"}], "]"}]}], "]"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", "AllRegions", "]"}], "]"}]}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Regions", "=", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"regAllsectors", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "=", 
         RowBox[{"#", "-", "#2"}]}], ")"}], "\[Equal]", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], "]"}], "//",
    "MatrixForm"}]}], "\n"}], "Input",
 CellChangeTimes->{{3.731310893152093*^9, 3.7313108931593018`*^9}, {
  3.731311365155087*^9, 3.731311423425994*^9}, {3.7313114575941753`*^9, 
  3.731311528409937*^9}, {3.731314225396731*^9, 3.731314314311007*^9}, {
  3.731409217851866*^9, 3.731409242113805*^9}, {3.736522156755785*^9, 
  3.7365221725426073`*^9}, {3.73652220755656*^9, 3.736522236971545*^9}, {
  3.736659263395915*^9, 3.73665926911633*^9}, {3.736660242795279*^9, 
  3.7366602561909037`*^9}, {3.745324210948886*^9, 3.745324228149839*^9}, {
  3.745324258212689*^9, 3.74532426338183*^9}, {3.777024343847703*^9, 
  3.777024352297021*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"a4cc1895-89c8-4aca-a22e-cf625bf45432"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "4", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "5", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "6", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "2"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731311239468498*^9, 3.731311271607708*^9, {3.731311339871497*^9, 
   3.7313113596582413`*^9}, {3.73131140939305*^9, 3.73131142426727*^9}, {
   3.731311458346734*^9, 3.731311528967648*^9}, 3.731314250906456*^9, {
   3.731314300784174*^9, 3.7313143156622763`*^9}, 3.73131522235926*^9, {
   3.731409222518214*^9, 3.7314092428452*^9}, 3.7314101688339453`*^9, 
   3.731410204755525*^9, 3.7336516288239307`*^9, {3.7336660191274853`*^9, 
   3.733666042411748*^9}, 3.733666076159556*^9, 3.7336662002082367`*^9, 
   3.733666265624823*^9, 3.736522260974992*^9, 3.736659280019442*^9, 
   3.7366602776675997`*^9, 3.7450290148450127`*^9, 3.745324420635191*^9, 
   3.745479482038863*^9, 3.7454795196795588`*^9, 3.7454795897548847`*^9, 
   3.745479650423575*^9, 3.745479689846682*^9, 3.745479858060659*^9, 
   3.7454801620242653`*^9, 3.7455441415005836`*^9, 3.745545060838118*^9, 
   3.745545096197383*^9, 3.752418499496211*^9, 3.752888426149939*^9, 
   3.777024391328793*^9, 3.778825907246366*^9},
 CellLabel->
  "Out[27]//MatrixForm=",ExpressionUUID->"6d88a6a3-7cbc-41a4-9d4e-\
85997d101041"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", "asy2.m"}]], "Input",
 CellChangeTimes->{{3.778827405801091*^9, 3.7788274176168623`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"5d9fb1f7-f8c1-4f63-8ac5-a0c35c734fd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlphaRepExpand", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k1", ",", "k2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "p1"}], ")"}], "2"], ",", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k2", "-", "p1"}], ")"}], "2"], "-", 
       SuperscriptBox["m", "2"]}], ")"}], ",", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "+", "p2"}], ")"}], "2"], ",", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k1", "-", "k2", "+", "p2"}], ")"}], "2"], "-", 
       SuperscriptBox["m", "2"]}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k1", "-", "k2"}], ")"}], "2"], "-", 
       SuperscriptBox["m", "2"]}], ")"}], ",", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["k2", "2"], "-", 
       SuperscriptBox["m", "2"]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", " ", 
     RowBox[{
      RowBox[{"p1", " ", "p2"}], "\[Rule]", 
      FractionBox["s", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "\[Rule]", "1"}], ",", 
     RowBox[{
      SuperscriptBox["m", "2"], "\[Rule]", "x"}]}], "}"}], ",", " ", 
   RowBox[{"PreResolve", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.778827420329142*^9, 3.77882744566609*^9}, {
  3.778827501554274*^9, 3.778827582082011*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e45b5222-c730-425f-bdca-c6a4f79f70ac"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Asy2.1\"\>"], "Print",
 CellChangeTimes->{{3.77882755088478*^9, 3.778827582619576*^9}},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"6728724e-098f-4a03-8f3f-02955a10cc19"],

Cell["Variables for UF: {k1, k2, p1, p2}", "Print",
 CellChangeTimes->{{3.77882755088478*^9, 3.7788275826227417`*^9}},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b11bee55-8d03-4b4e-b200-c942a0fb6566"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "1", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "2", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "3", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "4", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "5", "]"}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"y", "[", "6", "]"}]}]}], "}"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.778827551755374*^9, 3.778827583492053*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"98d8fb52-e555-4d89-8cca-dfe173fbae61"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1863, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 270, 4, 82, "Section"],
Cell[852, 28, 2928, 93, 88, "Text"],
Cell[CellGroupData[{
Cell[3805, 125, 178, 3, 32, "Subsection"],
Cell[3986, 130, 234, 4, 64, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4269, 140, 173, 3, 82, "Section"],
Cell[4445, 145, 22217, 589, 2044, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26699, 739, 161, 3, 82, "Section"],
Cell[CellGroupData[{
Cell[26885, 746, 178, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[27088, 753, 2926, 71, 63, "Input"],
Cell[30017, 826, 7728, 205, 171, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37782, 1036, 241, 5, 41, "Input"],
Cell[38026, 1043, 1037, 32, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39100, 1080, 324, 8, 41, "Input"],
Cell[39427, 1090, 2130, 64, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41594, 1159, 1088, 28, 41, "Input"],
Cell[CellGroupData[{
Cell[42707, 1191, 227, 3, 23, "Print"],
Cell[42937, 1196, 764, 21, 23, "Print"],
Cell[43704, 1219, 1679, 50, 23, "Print"]
}, Open  ]],
Cell[45398, 1272, 6228, 173, 115, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51663, 1450, 805, 22, 41, "Input"],
Cell[52471, 1474, 480, 14, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52988, 1493, 1776, 53, 41, "Input"],
Cell[54767, 1548, 612, 19, 41, "Output"]
}, Open  ]],
Cell[55394, 1570, 183, 4, 41, "Input"],
Cell[55580, 1576, 895, 27, 41, "Input"],
Cell[CellGroupData[{
Cell[56500, 1607, 499, 15, 41, "Input"],
Cell[57002, 1624, 328, 10, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57367, 1639, 355, 9, 68, "Input"],
Cell[57725, 1650, 392, 10, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58154, 1665, 291, 7, 41, "Input"],
Cell[58448, 1674, 5548, 159, 115, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64033, 1838, 5707, 150, 159, "Input"],
Cell[69743, 1990, 1385, 40, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71165, 2035, 949, 22, 41, "Input"],
Cell[72117, 2059, 1165, 34, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73319, 2098, 220, 4, 67, "Input"],
Cell[73542, 2104, 358, 10, 41, "Output"]
}, Open  ]],
Cell[73915, 2117, 5061, 137, 137, "Input"],
Cell[CellGroupData[{
Cell[79001, 2258, 1960, 55, 64, "Input"],
Cell[80964, 2315, 1326, 41, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[82339, 2362, 185, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[82549, 2369, 2133, 61, 64, "Input"],
Cell[84685, 2432, 1309, 23, 41, "Output"],
Cell[85997, 2457, 43391, 1306, 689, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129425, 3768, 586, 12, 42, "Input"],
Cell[130014, 3782, 7406, 204, 117, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[137469, 3992, 310, 5, 35, "Subsection"],
Cell[CellGroupData[{
Cell[137804, 4001, 887, 24, 66, "Input"],
Cell[138694, 4027, 6820, 168, 135, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[145563, 4201, 321, 5, 35, "Subsection"],
Cell[CellGroupData[{
Cell[145909, 4210, 241, 4, 42, "Input"],
Cell[146153, 4216, 134664, 4035, 3217, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280854, 8256, 266, 4, 33, "Subsubsection"],
Cell[CellGroupData[{
Cell[281145, 8264, 1267, 34, 135, "Input"],
Cell[282415, 8300, 18188, 447, 222, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[300664, 8754, 225, 3, 35, "Subsection"],
Cell[CellGroupData[{
Cell[300914, 8761, 1743, 42, 89, "Input"],
Cell[302660, 8805, 7948, 234, 216, "Output"]
}, Open  ]],
Cell[310623, 9042, 197, 3, 42, "Input"],
Cell[CellGroupData[{
Cell[310845, 9049, 1718, 52, 65, "Input"],
Cell[CellGroupData[{
Cell[312588, 9105, 210, 4, 25, "Print"],
Cell[312801, 9111, 223, 4, 25, "Print"]
}, Open  ]],
Cell[313039, 9118, 7523, 215, 112, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/TwoPointOneLoopP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    103038,       2898]
NotebookOptionsPosition[     97684,       2711]
NotebookOutlinePosition[     98092,       2727]
CellTagsIndexPosition[     98049,       2724]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["One loop Diagram ( Two Point Function ) :", "Section",
 CellChangeTimes->{{3.728122192475917*^9, 3.728122241320765*^9}}],

Cell[TextData[{
 "Consider the integral , I ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["q", "2"], ",", 
     SuperscriptBox["m", "2"]}]}], TraditionalForm]]],
 ") = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Integral]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["d", "d"], "k"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", "-", "q"}], ")"}], "2"], "-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["k", "2"], "-", 
        SuperscriptBox["m", "2"]}], ")"}]}]], " "}], TraditionalForm]]],
 "at threshold . The threshold region is parametrized by , y ",
 "\[Congruent]",
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["m", "2"], "-", 
    FractionBox[
     SuperscriptBox["q", "2"], "4"]}], TraditionalForm]]],
 ".\n "
}], "Text",
 CellChangeTimes->{{3.728122254613879*^9, 3.728122458102771*^9}, 
   3.731414810206316*^9, {3.746424968302979*^9, 3.7464249686519403`*^9}}],

Cell[CellGroupData[{

Cell["Packages used in this work :", "Subsection",
 CellChangeTimes->{{3.731309594470561*^9, 3.7313096306932077`*^9}}],

Cell[BoxData[{
 RowBox[{"<<", "UF`"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "NDConvexHull`"}]}], "Input",
 CellChangeTimes->{{3.7281224879549007`*^9, 3.728122511768701*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining relevant functions:", "Section",
 CellChangeTimes->{{3.745324284601275*^9, 3.745324303112834*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"getMul", "[", 
    RowBox[{"exp_", ",", "vars_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "expArr", "}"}], ",", 
     RowBox[{
      RowBox[{"expArr", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Length", "[", "vars", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expArr", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"exp", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"Length", "[", "vars", "]"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"expArr", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getCoordinates", "[", 
    RowBox[{"listc_", ",", "listpID_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"retList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"listc", "[", 
         RowBox[{"[", 
          RowBox[{"listpID", "[", 
           RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "listpID", "]"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getNormal", "[", 
    RowBox[{"cList_", ",", "restList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "dimension", "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{
        RowBox[{"cList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "//", "Length"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions1", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[GreaterEqual]", "c"}], "&"}], "/@", 
          "belowList"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst1", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions1", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst1", "]"}], ">", "0"}], ",", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"inst1", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"surf", "\[Rule]", 
           RowBox[{"-", "1"}]}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"dimension", "-", "1"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nv", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"nv", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"planeList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "cList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"belowList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"nv", ".", "#"}], "&"}], "/@", "restList"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"conditions2", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[Equal]", "c"}], "&"}], "/@", "planeList"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "\[LessEqual]", "c"}], "&"}], "/@", "belowList"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"inst2", "=", 
       RowBox[{"FindInstance", "[", 
        RowBox[{"conditions2", ",", 
         RowBox[{"Append", "[", 
          RowBox[{
           RowBox[{"Rest", "[", "nv", "]"}], ",", "c"}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "inst2", "]"}], ">", "0"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{
           RowBox[{"inst2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"surf", "\[Rule]", "1"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normal", "=", "Null"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], "&&", 
         RowBox[{
          RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}]}], ",", 
        
        RowBox[{
         RowBox[{"normal", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"inst2", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "inst1", "]"}], "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{"normal", "=", 
            RowBox[{"inst1", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "inst2", "]"}], "\[NotEqual]", "0"}], ",", 
            RowBox[{
             RowBox[{"normal", "=", 
              RowBox[{"inst2", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normal", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"genCoordinatesNormal", "[", 
    RowBox[{"surfPts_", ",", "allPts_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "This", " ", "function", " ", "takes", " ", "the", " ", "set", " ", 
       "of", " ", "points", " ", "on", " ", "the", " ", "surface", " ", "and",
        " ", "finds", " ", "the", " ", "normal"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RegSurfPts", "=", 
       RowBox[{"getCoordinates", "[", 
        RowBox[{"allPts", ",", "surfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"restregSurfList", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"allPts", ",", "RegSurfPts"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normale", "=", 
       RowBox[{"getNormal", "[", 
        RowBox[{"RegSurfPts", ",", "restregSurfList"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"normale", ",", "Module"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UniqueRegion", "[", 
    RowBox[{"allRegions_", ",", "length_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"arr", "=", 
       RowBox[{"allRegions", "/.", 
        RowBox[{"Null", "\[Rule]", 
         RowBox[{"Sequence", "[", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"vectors", "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Array", "[", 
           RowBox[{"v", ",", "length"}], "]"}], ",", "surf"}], "}"}], "//", 
        "Flatten"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NumVectors", "=", 
       RowBox[{"vectors", "/.", "arr"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"scalings", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"arr", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"t", "=", 
             RowBox[{"(", 
              RowBox[{"#", "-", "#2"}], ")"}]}], ")"}], "\[Equal]", 
           RowBox[{
            RowBox[{"t", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", 
            RowBox[{"ConstantArray", "[", 
             RowBox[{"1", ",", 
              RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"scalings", ",", "Module"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"getLOUF", "[", 
    RowBox[{"U_", ",", "F_", ",", "scaling_", ",", "param_", ",", "surf_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "i", ",", "UVarList", ",", "FVarList", ",", "UScalings", ",", 
       "FScalings", ",", "ULOTerms", ",", "FLOTerms", ",", "ULOExp", ",", 
       "FLOExp", ",", "retArr"}], "}"}], ",", 
     RowBox[{
      RowBox[{"UVarList", "=", 
       RowBox[{"U", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"surf", "=", 
        RowBox[{
         RowBox[{"1", "\[Rule]", 
          RowBox[{"top", " ", "surface", " ", "and", " ", "surf"}]}], "=", 
         RowBox[{
          RowBox[{"-", "1"}], "\[Rule]", 
          RowBox[{"bottom", " ", "surface"}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"FVarList", "=", 
       RowBox[{"F", "[", 
        RowBox[{"[", "All", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FScalings", "=", 
       RowBox[{"{", "0", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "UVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"UVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}], " ", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "FVarList", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"getScaling", "[", 
             RowBox[{"scaling", ",", 
              RowBox[{"FVarList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "param"}], "]"}]}], "]"}],
           ";"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"UScalings", "=", 
       RowBox[{"Rest", "[", "UScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"FScalings", "=", 
       RowBox[{"Rest", "[", "FScalings", "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"Print", "[", "\"\<Scalings obtained :\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<U: \>\"", ",", "UScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<F \>\"", ",", "FScalings"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "find", " ", "the", " ", "min", " ", "in", " ", "each", " ", "list", 
        " ", "and", " ", "then", " ", "write", " ", "out", " ", "the", " ", 
        "leading", " ", "expression"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"surf", "\[Equal]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Min", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Min", "[", "FScalings", "]"}]}], "]"}]}], ";"}], ",", 
        RowBox[{
         RowBox[{"ULOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"UScalings", ",", 
            RowBox[{"Max", "[", "UScalings", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"FLOTerms", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"FScalings", ",", 
            RowBox[{"Max", "[", "FScalings", "]"}]}], "]"}]}], ";"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"ULOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"U", ",", "ULOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"FLOExp", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"F", ",", "FLOTerms"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"retArr", "=", 
       RowBox[{"{", 
        RowBox[{"ULOExp", ",", "FLOExp"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retArr", ",", "Module"}], "]"}], ";"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"getScaling", "[", 
     RowBox[{"scaling_", ",", "exp_", ",", "param_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"scale", ",", "i", ",", "pow", ",", "temp", ",", "pos"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "param", " ", "is", " ", "a", " ", "list", " ", "of", " ", 
        "variables"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"scale", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Head", "[", "exp", "]"}], "\[Equal]", "Power"}], ",", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"Position", "[", 
               RowBox[{"param", ",", 
                RowBox[{"exp", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"pow", "=", 
            RowBox[{"exp", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"scaling", "[", 
              RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Return", "[", 
            RowBox[{"scale", ",", "Module"}], "]"}], ";"}]}], "]"}], " ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "scaling", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", 
          RowBox[{
           RowBox[{"scale", "+=", 
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{"exp", ",", 
               RowBox[{"param", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"scaling", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "exp", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"(*", 
          RowBox[{"Multiple", " ", "variables", " ", "present"}], "*)"}], 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Head", "[", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}], "]"}], "\[Equal]", "Power"}],
             ",", 
            RowBox[{"(*", 
             RowBox[{"Power", " ", "found"}], "*)"}], 
            RowBox[{
             RowBox[{"temp", "=", 
              RowBox[{"Extract", "[", 
               RowBox[{"exp", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Flatten", "[", 
                RowBox[{"Position", "[", 
                 RowBox[{"param", ",", 
                  RowBox[{"temp", "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"pow", "=", 
              RowBox[{"temp", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"scale", "+=", 
              RowBox[{
               RowBox[{"scaling", "[", 
                RowBox[{"[", "pos", "]"}], "]"}], "*", "pow"}]}], ";"}]}], 
           "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"scale", ",", "Module"}], "]"}]}]}], "]"}]}], ";"}], "\n", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{"Upoly_", ",", "Fpoly_", ",", "alphaparam_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "a", "}"}], ",", 
    RowBox[{
     RowBox[{"alphaCount", "=", 
      RowBox[{"Length", "[", "alphaparam", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllSub", "=", 
      RowBox[{"Subsets", "[", 
       RowBox[{"alphaparam", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"alphaCount", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllTran", "=", 
      RowBox[{"a", " ", "AllSub"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TabTran", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"AllSub", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"AllTran", "[", 
          RowBox[{"[", 
           RowBox[{"Row", ",", "Column"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"Row", ",", "1", ",", 
          RowBox[{"Length", "[", "AllSub", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Column", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"AllSub", "[", 
            RowBox[{"[", "Row", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Upoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Upoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Upoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Fpoly", "/.", 
            RowBox[{"TabTran", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"a", "^", 
            RowBox[{"Exponent", "[", 
             RowBox[{
              RowBox[{"Fpoly", "/.", 
               RowBox[{"TabTran", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}], ",", "a"}], "]"}]}], 
           ")"}]}], "===", "Fpoly"}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "[", "TabTran", "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"list", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list1", "[", 
          RowBox[{"[", "#", "]"}], "]"}], "&&", 
         RowBox[{"list2", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "[", "list1", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<List of transformations :\>\"", ",", 
       RowBox[{"TabTran", "[", 
        RowBox[{"[", 
         RowBox[{"Flatten", "@", 
          RowBox[{"Position", "[", 
           RowBox[{"list", ",", "True"}], "]"}]}], "]"}], "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"TrueLength", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "True"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"TrueLength", "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Scaleless\>\"", "]"}], ";"}], ",", 
       RowBox[{"Print", "[", "\"\<Scaleful\>\"", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7453243163994904`*^9, 3.745324376050664*^9}, 
   3.745544897222761*^9, {3.746424993449853*^9, 3.746425014946115*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm:ASPIRE", "Section",
 CellChangeTimes->{{3.745324396121891*^9, 3.745324402698059*^9}}],

Cell[CellGroupData[{

Cell["Finding U and F polynomials:", "Subsection",
 CellChangeTimes->{{3.745323820811427*^9, 3.7453238328098993`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "made", " ", "to", " ", "ensure", " ", "that", " ", "the", 
    " ", "U", " ", "polynomial", " ", "has", " ", "the", " ", "correct", " ", 
    "sign"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"uf", "=", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"k", "^", "2"}], "-", 
           RowBox[{"m", "^", "2"}]}], ")"}]}], ",", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "-", "q"}], ")"}], "^", "2"}], "-", 
           RowBox[{"m", "^", "2"}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "^", "2"}], "\[Rule]", "qq"}], ",", 
        RowBox[{
         RowBox[{"m", "^", "2"}], "\[Rule]", 
         RowBox[{"y", "+", 
          RowBox[{"qq", "/", "4"}]}]}]}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"y", "\[Rule]", "x"}], "}"}], 
    "\[IndentingNewLine]"}]}]}]], "Input",
 CellChangeTimes->{{3.7281230096434717`*^9, 3.728123028287327*^9}, {
   3.7454795007319517`*^9, 3.74547950786771*^9}, {3.745479574061304*^9, 
   3.745479578236333*^9}, 3.752418460622836*^9, {3.752888404270829*^9, 
   3.752888416779975*^9}, {3.752900462610478*^9, 3.752900483391556*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "qq", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.728123034438016*^9, 3.728187243028741*^9, 3.7281977015676947`*^9, 
   3.728202605754078*^9, 3.731311238994238*^9, 3.731311271274014*^9, {
   3.731311339539671*^9, 3.7313113592091217`*^9}, 3.731315222044526*^9, 
   3.731409238294615*^9, 3.731410168576838*^9, 3.7314102044283543`*^9, 
   3.733651628456855*^9, {3.733666018917987*^9, 3.733666042194357*^9}, 
   3.7336660759432783`*^9, 3.733666199952224*^9, 3.7336662654351473`*^9, 
   3.7365222607094917`*^9, 3.736659279725801*^9, 3.736660277414652*^9, 
   3.7450290145400133`*^9, 3.745324420411133*^9, 3.745479481777093*^9, 
   3.745479519365902*^9, 3.7454795894604*^9, 3.74547965013341*^9, 
   3.7454796895640383`*^9, 3.745479857793242*^9, 3.7454801616647882`*^9, 
   3.745544141218327*^9, 3.74554506059618*^9, 3.745545095768961*^9, 
   3.7524184613933496`*^9, 3.752888425553129*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Groebner basis of Landau Equation :", "Subsection",
 CellChangeTimes->{{3.728123907446653*^9, 3.7281239231734447`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AlphaVariables", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "#", "]"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"Variables", "[", 
      RowBox[{"uf", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Gb", "=", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "1", "]"}]}], "]"}], ",", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"uf", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"x", "[", "2", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.728123055012587*^9, 3.72812315597854*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "[", "1", "]"}], ",", 
   RowBox[{"x", "[", "2", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.736522260712401*^9, 3.736659279728793*^9, 3.736660277417493*^9, 
   3.7450290145585537`*^9, 3.745324420414009*^9, 3.745479481780661*^9, 
   3.745479519369725*^9, 3.745479589463263*^9, 3.745479650137208*^9, 
   3.745479689566868*^9, 3.745479857796094*^9, 3.745480161667807*^9, 
   3.7455441412211742`*^9, 3.745545060599347*^9, 3.745545095772066*^9, 
   3.752418465274918*^9, 3.7528884255562162`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"qq", " ", "x", " ", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{"x", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "+", 
      RowBox[{"x", "[", "2", "]"}]}], ")"}]}], ",", 
   RowBox[{"qq", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "-", 
      RowBox[{"x", "[", "2", "]"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.72812316275611*^9, 3.7281872456317873`*^9, 3.728197701658087*^9, 
   3.7282026058448067`*^9, 3.7313112389972754`*^9, 3.7313112712770987`*^9, {
   3.731311339542609*^9, 3.7313113592125463`*^9}, 3.7313152220506077`*^9, 
   3.7314092382987022`*^9, 3.731410168580284*^9, 3.731410204431222*^9, 
   3.733651628460292*^9, {3.73366601892255*^9, 3.7336660421986847`*^9}, 
   3.733666075962276*^9, 3.7336661999560213`*^9, 3.733666265448503*^9, 
   3.736522260712401*^9, 3.736659279728793*^9, 3.736660277417493*^9, 
   3.7450290145585537`*^9, 3.745324420414009*^9, 3.745479481780661*^9, 
   3.745479519369725*^9, 3.745479589463263*^9, 3.745479650137208*^9, 
   3.745479689566868*^9, 3.745479857796094*^9, 3.745480161667807*^9, 
   3.7455441412211742`*^9, 3.745545060599347*^9, 3.745545095772066*^9, 
   3.752418465274918*^9, 3.7528884256345167`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Showing the partition of the Alpha parameter space by the Groebner basis \
elements of the Landau equations :\
\>", "Subsection",
 CellChangeTimes->{{3.728123829603077*^9, 3.728123883730311*^9}, {
  3.7453238668578463`*^9, 3.745323889800507*^9}, {3.74532396383356*^9, 
  3.74532398524165*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Plot", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.`", ",", "0.`", ",", "1.`"}], "]"}], ",", 
          RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", "10"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"Frame", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{"x", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"RGBColor", "[", 
           RowBox[{"0.`", ",", "0.`", ",", "1.`"}], "]"}], ",", 
          RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", "10"}], "}"}]}], "}"}]}]}], "]"}]}], 
    "]"}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.72812318898494*^9, 3.728123192131785*^9}, {
   3.7314090717948503`*^9, 3.731409080305749*^9}, {3.736584467468952*^9, 
   3.7365844703836184`*^9}, 3.745028667285124*^9, 3.745323992567227*^9}],

Cell["", "Text",
 CellChangeTimes->{{3.731308749674068*^9, 3.7313090510485497`*^9}, 
   3.731409090492263*^9}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0., 0., 1.], AbsoluteThickness[2.], Opacity[1.], 
     LineBox[CompressedData["
1:eJxFz2lI0wEYBvDZtGLOcFqmqdt/Ji7nkX4IMvJIg8yLTJcw6djUzfJKcWBq
ZabpEG3V8GQMNQ0RZ8YM7FimpnktdGXRjMQ5RFPQ1tKptQryfV94ePh9e14m
P+tsyg4SiRT9N/9adoO/0z+5Ioj0/wY0RFQCcTl42+ZB1W2CuAaW9VYyrAgx
OD1QlLHGqANrNlOlK4w28C7tLGuZ0QNuHJFnf2MMgxWdYm2672ewMHiibilH
B87Ue+qUigUwhVnC+np0BVxlO8puvGQA87Xxr8hjP8HZb0r4WawNcNdVapzj
6V+4pyBt0S+BFLLtYvlW7I8lCzBJMxPyIp8M9sgV5MWzrcBzxppz1i93giP0
V67fz94NjpmTeNHpFPBiP7/obYc12Jc25Rp20QZMCTbypg17wKeWuWtuHFvw
p75kC643DdxdPnCBMKIFVqIZtdoOnJRT0E2ttwcfFnqpo3h7we/svK1FAfvA
zxXFDd5kB3CBBfvM2Bc0ZTo/PFO5H6xvZUrlhY5g6SEnyx6OE1hSLxjiEQfA
XOl5NXUevX6yxSRXOYN1+tC8vjIXcFOgv/M4zxXcUSqiCX3o4DJOUiTZiD4y
3dhWNs4A13o2dIxHEuCbvZW1kT3oaGdOy4g7E3wicyiRJkbLXfjuY0a0e/+j
6phEN/zPp489qUILDJYTw+yDYH7Xd0J8F51eHLcVcQ8tilN+pD5AlxtFVZJq
tCLAtFkjQ5tem6da29GSSWrlwBC6vjkj9c4wujlXHRY+in7qINkYVaOnufap
mg9ols4pbFaH9lPm0x/q0cdKtaaUeXQUS/Z4YRGdk0bQV1fRhcdvmZ4Y0KU2
s+9zjejazuaK9XV0U5Gl8NkGuj02JbRwC610G3QN+o1WGTxMZjP6DwbEFmI=

      "]]}}, {{}, {}, 
    {RGBColor[0., 0., 1.], AbsoluteThickness[2.], Opacity[1.], 
     LineBox[CompressedData["
1:eJxFxXss1AEcAPDToXZOc5QId7+TuZxH/NGWlke0Ja8lLttZjzvcKa+Y24RK
Im5GV908d7sd0cyctNOmxyVEXte4Usu1zLkZsdF1cSjVH77fPz77MPnZ51J3
kUikmH/+L7vJtw5IqQzeeUBLRCcSV0J23h5U3yGI67Cst4phRYjhjCBR5hqj
HtZupklXGG3w7ulZ1jKjB1aMyHO+M4ZhZad4OsPvCywMmahfytXDWQYvvUq5
AFOYpaxvx1bgartRtuKyEeZPJ7wmj/2Cc96W8rNZG3DXNWq805nfsKIwfdE/
kRS6c4l8K+7nkgVM0s6Eviwgw555gvwEthU8Z6o9b/PKGo40XL3xIGcPHDsn
8abTKfBiP7/4XYcN7Eebcgu/ZAtTQkw8nXEvfHqZu+bOsYM/96VYcH1ocHfF
wEXChAusRDMajT2cnFvYTW1wgI8IvTXRvH3we3sfG1HgfviFsqTRh+wIF1qw
z459xSm6gogs1QHY0MqUyoucYOlhZ8sejjMsaRAM8YiDMFd6QUOdx9dPtZjl
ahdYbwjL7yt3hZuCAlzGeW5wR5mIJvSlw+Wc5CiyCT+qU7SVjzPgOq/GjvEo
Ar7VW1UX1YPHuHBaRjyY8MmsoSSaGJe78j3GTLhH/+Oa2CR3WOLbx55U4wKj
5cQw+xDM7/pBiO/hGSXxW5H3cVG86hP1IV5hElVLanBloHmzVoab32xPtbbj
kklq1cAQ3tCcmXZ3GG/O04RHjOLPHCUboxpcx3VI037EWXrn8Fk97q8qoD8y
4MfLps2p83g0S/ZkYRHPTSfoq6t40Ynb5qdGvMx29kOeCa/rbK5cX8ebii2F
zzfw9rjUsKItXOU+6Bb8B1cbPc3b2/hfxrMqyQ==
      "]]}}, 
   InsetBox[Cell["Partition-2",
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline,
     TextAlignment->Left], {0.5349182763744422, 8.324505368856173}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[Cell["Partition-1",
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline,
     TextAlignment->Left], {3.328380386329865, 2.302437709092814}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   {FaceForm[RGBColor[0, 0.666667, 0.498039]], 
    ArrowBox[{{5.557206537890044, 5.65342697138049}, {6.419019316493314, 
     8.227375245311599}}]}, InsetBox[Cell[TextData[{
     "Solution curve\n",
     Cell[BoxData[
      FormBox[
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], "-", 
         SubscriptBox["x", "2"]}], "=", "0"}], TraditionalForm]]]
    }],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline,
     TextAlignment->Left], {4.843982169390788, 9.49006685139101}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[Cell[TextData[{
     "Solution curve, ",
     Cell[BoxData[
      FormBox[
       RowBox[{
        SubscriptBox["x", "2"], "=", "0"}], TraditionalForm]]]
    }],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline,
     TextAlignment->Left], {6.00297176820208, 2.351002770865101}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[RGBColor[0, 0.666667, 0.498039]], 
    ArrowBox[{{7.756315007429421, 0.06844486756769896}, {7.8751857355126305`, 
     1.865352153142247}}]}, InsetBox[Cell[TextData[{
     "Solution of ",
     Cell[BoxData[
      FormBox[
       RowBox[{
        RowBox[{
         SubscriptBox["x", "1"], "+", 
         SubscriptBox["x", "2"]}], "=", "0"}], TraditionalForm]]]
    }],
     GeneratedCell->False,
     CellAutoOverwrite->False,
     CellBaseline->Baseline,
     TextAlignment->Left], {0.4457652303120354, 6.139077589103337}, {
    Left, Baseline},
    Alignment->{Left, Top}], 
   {EdgeForm[{GrayLevel[0.], Opacity[1.], AbsoluteThickness[1]}], EdgeForm[
    None], FaceForm[RGBColor[0, 0.666667, 0.498039]], 
    ArrowBox[{{-4.440892098500626*^-16, 0.019879805795412153`}, {
     1.5750371471025257`, 5.41060166251906}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  ImagePadding->{{16., 7.5}, {16.940907, 7.5}},
  Method->{},
  PlotRange->{{0., 10.}, {-0.1, 10.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic]], "Output",
 CellChangeTimes->{3.728197702272284*^9, 3.728202606159691*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Region from the expansion near the origin :", "Subsection",
 CellChangeTimes->{{3.72812457551089*^9, 3.728124596939144*^9}, {
   3.728124630972982*^9, 3.7281246346668367`*^9}, 3.745324016922017*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qq", "\[Rule]", "1"}], ",", 
      RowBox[{"y", "\[Rule]", "x"}]}], "}"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.728124638339748*^9, 3.728124661008401*^9}, {
  3.7282025701129017`*^9, 3.728202601382532*^9}, {3.731410159258236*^9, 
  3.731410161337082*^9}, {3.7314101955575447`*^9, 3.73141020002139*^9}, {
  3.7316529770414457`*^9, 3.731652979937437*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], "4"], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
  RowBox[{"x", "[", "2", "]"}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], "4"], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.7281246625864153`*^9, 3.728187251699046*^9, 3.728197702291101*^9, 
   3.728202606262274*^9, 3.731311239161031*^9, 3.7313112713169403`*^9, {
   3.731311339586823*^9, 3.7313113593034782`*^9}, 3.731315222107965*^9, 
   3.7314092383610353`*^9, 3.7314101686270113`*^9, 3.731410204471201*^9, 
   3.7336516285511847`*^9, {3.7336660189632998`*^9, 3.7336660422424726`*^9}, 
   3.73366607600196*^9, 3.7336661999865303`*^9, 3.733666265497612*^9, 
   3.736522260781172*^9, 3.736659279838537*^9, 3.736660277483529*^9, 
   3.745029014642631*^9, 3.7453244204687347`*^9, 3.745479481846984*^9, 
   3.745479519440199*^9, 3.745479589530011*^9, 3.7454796502023697`*^9, 
   3.745479689631874*^9, 3.7454798578611383`*^9, 3.745480161736394*^9, 
   3.745544141290182*^9, 3.745545060646249*^9, 3.745545095841909*^9, 
   3.75241847483422*^9, 3.752888425741143*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finding the support of G polynomials:", "Subsection",
 CellChangeTimes->{{3.731314509034342*^9, 3.731314547385685*^9}, {
   3.731409153974925*^9, 3.731409155765921*^9}, {3.745324029529669*^9, 
   3.7453240354178743`*^9}, 3.745324079809516*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "G", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"vecExp1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"getMul", "[", 
     RowBox[{
      RowBox[{"terms1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"Prepend", "[", 
       RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "terms1", "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7281248128215227`*^9, 3.72812487685919*^9}, 
   3.731314784753673*^9, {3.745324084525608*^9, 3.74532408953938*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124850362763*^9, 3.728124883971199*^9, 3.72818725539892*^9, 
   3.728197702403822*^9, 3.72820260627111*^9, 3.731311239188065*^9, 
   3.7313112713403482`*^9, {3.731311339605894*^9, 3.731311359327293*^9}, 
   3.731314786962731*^9, 3.731315222128928*^9, 3.731409238394415*^9, 
   3.73141016865079*^9, 3.731410204497075*^9, 3.733651628573286*^9, {
   3.7336660189826317`*^9, 3.733666042266469*^9}, 3.733666076020412*^9, 
   3.733666200014144*^9, 3.7336662655133333`*^9, 3.736522260803265*^9, 
   3.7366592798543587`*^9, 3.736660277505335*^9, 3.745029014665756*^9, 
   3.745324420488207*^9, 3.745479481873526*^9, 3.745479519461874*^9, 
   3.74547958955196*^9, 3.74547965021979*^9, 3.745479689653475*^9, 
   3.745479857884925*^9, 3.745480161770877*^9, 3.7455441413163033`*^9, 
   3.745545060670308*^9, 3.745545095877372*^9, 3.752418478279317*^9, 
   3.752888425784225*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Newton Polytope of Support:", "Subsection",
 CellChangeTimes->{{3.731314805449808*^9, 3.7313148401687307`*^9}, {
  3.731315196583253*^9, 3.731315200647011*^9}, {3.731409158613769*^9, 
  3.731409160501829*^9}, {3.745028797129251*^9, 3.745028825753442*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NP1", "=", 
  RowBox[{"CHNQuickHull", "[", "vecExp1", "]"}]}]], "Input",
 CellChangeTimes->{{3.728124902872465*^9, 3.728124909579042*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "8", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "7", ",", "8"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.728124910921954*^9, 3.728187259013158*^9, 3.7281977024881287`*^9, 
   3.728202606372286*^9, 3.7313112392137127`*^9, 3.7313112713635674`*^9, {
   3.7313113396284103`*^9, 3.7313113593782167`*^9}, 3.731315222147091*^9, 
   3.7314092384230433`*^9, 3.7314101686693907`*^9, 3.731410204516046*^9, 
   3.73365162859373*^9, {3.7336660190011787`*^9, 3.733666042286525*^9}, 
   3.7336660760392714`*^9, 3.733666200041638*^9, 3.733666265524663*^9, 
   3.73652226082222*^9, 3.7366592798849983`*^9, 3.736660277522625*^9, 
   3.745029014689315*^9, 3.745324420504593*^9, 3.7454794818948402`*^9, 
   3.745479519487413*^9, 3.7454795895785313`*^9, 3.745479650240665*^9, 
   3.745479689677807*^9, 3.7454798579128437`*^9, 3.745480161798661*^9, 
   3.745544141347506*^9, 3.7455450606908007`*^9, 3.745545095915366*^9, 
   3.752418481909217*^9, 3.7528884258394403`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Normal vectors :", "Subsubsection",
 CellChangeTimes->{{3.7313148614016647`*^9, 3.7313149084719563`*^9}, {
  3.731409165958394*^9, 3.731409168053681*^9}, {3.745028889946433*^9, 
  3.745028898361342*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NormalReg", "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"regions", "=", 
   RowBox[{"{", "NP1", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listPts", "=", 
   RowBox[{"{", "vecExp1", "}"}]}], ";"}], "\n", 
 RowBox[{"AllRegionsOrigin", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalReg", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regions", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPts", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regions", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regions", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7281871627483463`*^9, {3.728187208561181*^9, 3.728187226343232*^9}, {
   3.731311324292034*^9, 3.73131133368766*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null", 
    ",", "Null"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7281872313264027`*^9, 3.728187267345912*^9, 3.7281977027628107`*^9, 
   3.728202606647938*^9, 3.731311239343336*^9, 3.731311271480597*^9, {
   3.7313113397393417`*^9, 3.73131135950558*^9}, 3.731315222261883*^9, 
   3.731409238578657*^9, 3.7314101687301207`*^9, 3.7314102046302023`*^9, 
   3.733651628720077*^9, {3.733666019034256*^9, 3.733666042324107*^9}, 
   3.733666076073535*^9, 3.7336662000997963`*^9, 3.7336662655541058`*^9, 
   3.736522260868795*^9, 3.7366592799288063`*^9, 3.736660277568972*^9, 
   3.7450290147403927`*^9, 3.7453244205348167`*^9, 3.7454794819257936`*^9, 
   3.745479519518754*^9, 3.745479589608943*^9, 3.745479650308401*^9, 
   3.745479689708082*^9, 3.745479857942718*^9, 3.745480161827299*^9, 
   3.745544141377449*^9, 3.745545060721426*^9, 3.745545095948318*^9, 
   3.75241848511224*^9, 3.752888425926057*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We now go on to follow the same steps as earlier in the cases for getting the \
\[OpenCurlyDoubleQuote]REGIONS\[CloseCurlyDoubleQuote] coming from the \
expansions near different neighborhoods shown in the figure :\
\>", "Section",
 CellChangeTimes->{{3.731315010856989*^9, 3.731315165589925*^9}, {
  3.745324149849554*^9, 3.74532415034617*^9}}],

Cell[CellGroupData[{

Cell["\<\
Regions from the expansion near the neighbourhood of partition-1 :\
\>", "Subsection",
 CellChangeTimes->{{3.728187315564887*^9, 3.728187367494046*^9}, 
   3.745324146985467*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Gpart1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qq", "\[Rule]", "1"}], ",", 
        RowBox[{"y", "\[Rule]", "x"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "+", 
         FractionBox[
          RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}], "}"}]}], "//", "Expand"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7281876443689203`*^9, 3.728187743466383*^9}, {
  3.728188062514283*^9, 3.728188111830844*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], "4"], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
  RowBox[{"x", "[", "2", "]"}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.728187744981295*^9, 3.728188067805722*^9, {3.728188098412689*^9, 
   3.728188113212214*^9}, 3.7281977028649063`*^9, 3.728202606747168*^9, 
   3.7313112393471737`*^9, 3.7313112714833393`*^9, {3.731311339742169*^9, 
   3.731311359509749*^9}, 3.7313152222649803`*^9, 3.731409238606277*^9, 
   3.731410168748043*^9, 3.731410204650229*^9, 3.733651628723798*^9, {
   3.733666019052148*^9, 3.733666042328306*^9}, 3.73366607607675*^9, 
   3.733666200142042*^9, 3.733666265558074*^9, 3.736522260872849*^9, 
   3.736659279932514*^9, 3.736660277573082*^9, 3.745029014743973*^9, 
   3.745324420538623*^9, 3.74547948194663*^9, 3.745479519522044*^9, 
   3.74547958961226*^9, 3.745479650323545*^9, 3.745479689711442*^9, 
   3.7454798579642477`*^9, 3.7454801618315077`*^9, 3.745544141401557*^9, 
   3.7455450607251596`*^9, 3.7455450959808197`*^9, 3.7524184874467688`*^9, 
   3.752888426040276*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gpart1", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "Gpart1", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecExp2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"getMul", "[", 
      RowBox[{
       RowBox[{"terms2", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"Prepend", "[", 
        RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "terms2", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NP2", "=", 
   RowBox[{"CHNQuickHull", "[", "vecExp2", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormalRegpart1", "=", "0"}], ";"}], "\n", 
 RowBox[{"regionspart1", "=", 
  RowBox[{"{", "NP2", "}"}]}], "\n", 
 RowBox[{"listPtspart1", "=", 
  RowBox[{"{", "vecExp2", "}"}]}], "\n", 
 RowBox[{"AllRegionspart1", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalRegpart1", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regionspart1", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPtspart1", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regionspart1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regionspart1", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.728187778946466*^9, 3.728187940424122*^9}, {
  3.728188507222106*^9, 3.728188512188757*^9}, {3.731314447637611*^9, 
  3.7313144510762167`*^9}, {3.7455443341967087`*^9, 3.745544335400476*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "4"}], "}"}]}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.7281879424497843`*^9, 3.7281881187024307`*^9, 3.728188513118022*^9, 
   3.728197702956867*^9, 3.728202606847746*^9, 3.731311239369989*^9, 
   3.731311271502984*^9, {3.731311339761277*^9, 3.731311359533619*^9}, 
   3.7313144529919977`*^9, 3.7313152223014927`*^9, 3.731409238635909*^9, 
   3.731410168773705*^9, 3.73141020467448*^9, 3.733651628761755*^9, {
   3.7336660190706167`*^9, 3.733666042358214*^9}, 3.733666076108306*^9, 
   3.733666200164081*^9, 3.733666265582481*^9, 3.7365222609116297`*^9, 
   3.736659279966423*^9, 3.736660277609591*^9, 3.745029014782549*^9, 
   3.745324420574418*^9, 3.745479481971188*^9, 3.745479519561757*^9, 
   3.7454795896520033`*^9, 3.7454796503568707`*^9, 3.745479689749995*^9, 
   3.74547985798913*^9, 3.745480161877563*^9, 3.745544141427191*^9, 
   3.745544337002508*^9, 3.745545060749713*^9, 3.745545096053505*^9, 
   3.7524184909605703`*^9, 3.752888426062263*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7281879424497843`*^9, 3.7281881187024307`*^9, 3.728188513118022*^9, 
   3.728197702956867*^9, 3.728202606847746*^9, 3.731311239369989*^9, 
   3.731311271502984*^9, {3.731311339761277*^9, 3.731311359533619*^9}, 
   3.7313144529919977`*^9, 3.7313152223014927`*^9, 3.731409238635909*^9, 
   3.731410168773705*^9, 3.73141020467448*^9, 3.733651628761755*^9, {
   3.7336660190706167`*^9, 3.733666042358214*^9}, 3.733666076108306*^9, 
   3.733666200164081*^9, 3.733666265582481*^9, 3.7365222609116297`*^9, 
   3.736659279966423*^9, 3.736660277609591*^9, 3.745029014782549*^9, 
   3.745324420574418*^9, 3.745479481971188*^9, 3.745479519561757*^9, 
   3.7454795896520033`*^9, 3.7454796503568707`*^9, 3.745479689749995*^9, 
   3.74547985798913*^9, 3.745480161877563*^9, 3.745544141427191*^9, 
   3.745544337002508*^9, 3.745545060749713*^9, 3.745545096053505*^9, 
   3.7524184909605703`*^9, 3.752888426063231*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7281879424497843`*^9, 3.7281881187024307`*^9, 3.728188513118022*^9, 
   3.728197702956867*^9, 3.728202606847746*^9, 3.731311239369989*^9, 
   3.731311271502984*^9, {3.731311339761277*^9, 3.731311359533619*^9}, 
   3.7313144529919977`*^9, 3.7313152223014927`*^9, 3.731409238635909*^9, 
   3.731410168773705*^9, 3.73141020467448*^9, 3.733651628761755*^9, {
   3.7336660190706167`*^9, 3.733666042358214*^9}, 3.733666076108306*^9, 
   3.733666200164081*^9, 3.733666265582481*^9, 3.7365222609116297`*^9, 
   3.736659279966423*^9, 3.736660277609591*^9, 3.745029014782549*^9, 
   3.745324420574418*^9, 3.745479481971188*^9, 3.745479519561757*^9, 
   3.7454795896520033`*^9, 3.7454796503568707`*^9, 3.745479689749995*^9, 
   3.74547985798913*^9, 3.745480161877563*^9, 3.745544141427191*^9, 
   3.745544337002508*^9, 3.745545060749713*^9, 3.745545096053505*^9, 
   3.7524184909605703`*^9, 3.7528884260650253`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Regions from the expansion near the neighbourhood of partition-2 :\
\>", "Subsection",
 CellChangeTimes->{{3.7281881771705112`*^9, 3.728188209500984*^9}, 
   3.745324162328018*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Gpart2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"uf", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{"uf", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qq", "\[Rule]", "1"}], ",", 
        RowBox[{"y", "\[Rule]", "x"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
        FractionBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}], ",", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "+", 
         FractionBox[
          RowBox[{"x", "[", "1", "]"}], "2"]}]}]}], "}"}]}], "//", 
    "Expand"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.728188333262621*^9, 3.728188376724214*^9}, {
   3.728188442804058*^9, 3.728188445955339*^9}, 3.7281885906210527`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
  RowBox[{"x", "[", "2", "]"}], "+", 
  RowBox[{"2", " ", "x", " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], "4"], "+", 
  RowBox[{"x", " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.728188379542013*^9, 3.728188592090571*^9, 3.728197703060501*^9, 
   3.728202607041356*^9, 3.731311239418103*^9, 3.731311271542947*^9, {
   3.731311339806202*^9, 3.731311359593272*^9}, 3.73131522230476*^9, 
   3.731409238664061*^9, 3.7314101687919493`*^9, 3.7314102046951723`*^9, 
   3.733651628765726*^9, {3.7336660190888033`*^9, 3.733666042361763*^9}, 
   3.7336660761113243`*^9, 3.7336662001770353`*^9, 3.733666265593708*^9, 
   3.736522260931575*^9, 3.7366592799704323`*^9, 3.736660277613719*^9, 
   3.7450290147863073`*^9, 3.7453244205910053`*^9, 3.7454794819930563`*^9, 
   3.745479519616767*^9, 3.7454795896552277`*^9, 3.7454796503710413`*^9, 
   3.74547968975364*^9, 3.745479858010075*^9, 3.74548016194629*^9, 
   3.745544141431696*^9, 3.745545060791581*^9, 3.745545096110976*^9, 
   3.752418494467614*^9, 3.752888426085499*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"terms3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gpart2", "[", 
      RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"Length", "[", "Gpart2", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecExp3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"getMul", "[", 
      RowBox[{
       RowBox[{"terms3", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"Prepend", "[", 
        RowBox[{"AlphaVariables", ",", "x"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "terms3", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NP3", "=", 
   RowBox[{"CHNQuickHull", "[", "vecExp3", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NormalRegpart2", "=", "0"}], ";"}], "\n", 
 RowBox[{"regionspart2", "=", 
  RowBox[{"{", "NP3", "}"}]}], "\n", 
 RowBox[{"listPtspart2", "=", 
  RowBox[{"{", "vecExp3", "}"}]}], "\n", 
 RowBox[{"AllRegionspart2", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"NormalRegpart2", "=", 
     RowBox[{"genCoordinatesNormal", "[", 
      RowBox[{
       RowBox[{"regionspart2", "[", 
        RowBox[{"[", 
         RowBox[{"reg", ",", "2", ",", "surface"}], "]"}], "]"}], ",", 
       RowBox[{"listPtspart2", "[", 
        RowBox[{"[", "reg", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"reg", ",", "1", ",", 
      RowBox[{"Length", "[", "regionspart2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"surface", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{
        RowBox[{"regionspart2", "[", 
         RowBox[{"[", "reg", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.728188430879137*^9, 3.728188488597272*^9}, {
   3.7281885219653788`*^9, 3.7281885678699503`*^9}, {3.7313144343726*^9, 
   3.731314438804048*^9}, 3.745324174229659*^9, {3.7455441693860483`*^9, 
   3.745544173928018*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "6", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5", ",", "6"}], "}"}]}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.728188576337219*^9, 3.728188594927397*^9}, 
   3.728197703067204*^9, 3.728202607047812*^9, 3.731311239421134*^9, 
   3.731311271563574*^9, {3.73131133982698*^9, 3.7313113595971107`*^9}, 
   3.731314441216853*^9, 3.731315222340103*^9, 3.731409238700642*^9, 
   3.731410168815074*^9, 3.731410204732583*^9, 3.733651628802224*^9, {
   3.7336660191093187`*^9, 3.733666042391491*^9}, 3.733666076141026*^9, 
   3.7336662001905127`*^9, 3.733666265612447*^9, 3.736522260955854*^9, 
   3.736659280004125*^9, 3.73666027765005*^9, 3.745029014825004*^9, 
   3.745324420618487*^9, 3.745479482016499*^9, 3.7454795196571293`*^9, 
   3.745479589696341*^9, 3.745479650408478*^9, 3.7454796897930317`*^9, 
   3.745479858037034*^9, 3.7454801619930887`*^9, 3.7455441414754744`*^9, 
   3.745544175157206*^9, 3.745545060813683*^9, 3.74554509614443*^9, 
   3.752418497036477*^9, 3.752888426109151*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.728188576337219*^9, 3.728188594927397*^9}, 
   3.728197703067204*^9, 3.728202607047812*^9, 3.731311239421134*^9, 
   3.731311271563574*^9, {3.73131133982698*^9, 3.7313113595971107`*^9}, 
   3.731314441216853*^9, 3.731315222340103*^9, 3.731409238700642*^9, 
   3.731410168815074*^9, 3.731410204732583*^9, 3.733651628802224*^9, {
   3.7336660191093187`*^9, 3.733666042391491*^9}, 3.733666076141026*^9, 
   3.7336662001905127`*^9, 3.733666265612447*^9, 3.736522260955854*^9, 
   3.736659280004125*^9, 3.73666027765005*^9, 3.745029014825004*^9, 
   3.745324420618487*^9, 3.745479482016499*^9, 3.7454795196571293`*^9, 
   3.745479589696341*^9, 3.745479650408478*^9, 3.7454796897930317`*^9, 
   3.745479858037034*^9, 3.7454801619930887`*^9, 3.7455441414754744`*^9, 
   3.745544175157206*^9, 3.745545060813683*^9, 3.74554509614443*^9, 
   3.752418497036477*^9, 3.752888426110697*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{"c", "\[Rule]", "0"}], ",", 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"surf", "\[Rule]", "1"}]}], "}"}], ",", "Null", ",", "Null"}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.728188576337219*^9, 3.728188594927397*^9}, 
   3.728197703067204*^9, 3.728202607047812*^9, 3.731311239421134*^9, 
   3.731311271563574*^9, {3.73131133982698*^9, 3.7313113595971107`*^9}, 
   3.731314441216853*^9, 3.731315222340103*^9, 3.731409238700642*^9, 
   3.731410168815074*^9, 3.731410204732583*^9, 3.733651628802224*^9, {
   3.7336660191093187`*^9, 3.733666042391491*^9}, 3.733666076141026*^9, 
   3.7336662001905127`*^9, 3.733666265612447*^9, 3.736522260955854*^9, 
   3.736659280004125*^9, 3.73666027765005*^9, 3.745029014825004*^9, 
   3.745324420618487*^9, 3.745479482016499*^9, 3.7454795196571293`*^9, 
   3.745479589696341*^9, 3.745479650408478*^9, 3.7454796897930317`*^9, 
   3.745479858037034*^9, 3.7454801619930887`*^9, 3.7455441414754744`*^9, 
   3.745544175157206*^9, 3.745545060813683*^9, 3.74554509614443*^9, 
   3.752418497036477*^9, 3.752888426128869*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Eliminating multiple instances of equivalent scalings:", "Subsection",
 CellChangeTimes->{{3.731314356684156*^9, 3.731314367722736*^9}, 
   3.745479305142973*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllRegions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AllRegionsOrigin", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"AllRegionspart1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"AllRegionspart2", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"regAllsectors", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"UniqueRegion", "[", 
        RowBox[{
         RowBox[{"AllRegions", "[", 
          RowBox[{"[", "#", "]"}], "]"}], ",", 
         RowBox[{"Length", "[", 
          RowBox[{"Variables", "[", "AlphaVariables", "]"}], "]"}]}], "]"}], 
       "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"Length", "[", "AllRegions", "]"}], "]"}]}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Regions", "=", 
  RowBox[{
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"regAllsectors", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "=", 
         RowBox[{"#", "-", "#2"}]}], ")"}], "\[Equal]", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "*", 
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "t", "]"}]}], "]"}]}]}], "&"}]}], "]"}], "//",
    "MatrixForm"}]}], "\n"}], "Input",
 CellChangeTimes->{{3.731310893152093*^9, 3.7313108931593018`*^9}, {
  3.731311365155087*^9, 3.731311423425994*^9}, {3.7313114575941753`*^9, 
  3.731311528409937*^9}, {3.731314225396731*^9, 3.731314314311007*^9}, {
  3.731409217851866*^9, 3.731409242113805*^9}, {3.736522156755785*^9, 
  3.7365221725426073`*^9}, {3.73652220755656*^9, 3.736522236971545*^9}, {
  3.736659263395915*^9, 3.73665926911633*^9}, {3.736660242795279*^9, 
  3.7366602561909037`*^9}, {3.745324210948886*^9, 3.745324228149839*^9}, {
  3.745324258212689*^9, 3.74532426338183*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", "0"}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", "0"}], 
      RowBox[{"c", "\[Rule]", "0"}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", "1"}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]},
     {
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]}], 
      RowBox[{"c", "\[Rule]", 
       RowBox[{"-", "1"}]}], 
      RowBox[{"surf", "\[Rule]", 
       RowBox[{"-", "1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.731311239468498*^9, 3.731311271607708*^9, {3.731311339871497*^9, 
   3.7313113596582413`*^9}, {3.73131140939305*^9, 3.73131142426727*^9}, {
   3.731311458346734*^9, 3.731311528967648*^9}, 3.731314250906456*^9, {
   3.731314300784174*^9, 3.7313143156622763`*^9}, 3.73131522235926*^9, {
   3.731409222518214*^9, 3.7314092428452*^9}, 3.7314101688339453`*^9, 
   3.731410204755525*^9, 3.7336516288239307`*^9, {3.7336660191274853`*^9, 
   3.733666042411748*^9}, 3.733666076159556*^9, 3.7336662002082367`*^9, 
   3.733666265624823*^9, 3.736522260974992*^9, 3.736659280019442*^9, 
   3.7366602776675997`*^9, 3.7450290148450127`*^9, 3.745324420635191*^9, 
   3.745479482038863*^9, 3.7454795196795588`*^9, 3.7454795897548847`*^9, 
   3.745479650423575*^9, 3.745479689846682*^9, 3.745479858060659*^9, 
   3.7454801620242653`*^9, 3.7455441415005836`*^9, 3.745545060838118*^9, 
   3.745545096197383*^9, 3.752418499496211*^9, 3.752888426149939*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Classification of obtained regions as scaleless or scaleful :\
\>", "Section",
 CellChangeTimes->{3.7454793312430058`*^9}],

Cell[CellGroupData[{

Cell["Scalings obtained from bottom facets of Newton Polytope:", "Subsection",
 CellChangeTimes->{3.745479400041278*^9}],

Cell[CellGroupData[{

Cell["Scaling {0,0}:", "Subsubsection",
 CellChangeTimes->{{3.745479434514813*^9, 3.7454794460991096`*^9}, 
   3.745653885982132*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.745479404394289*^9, {3.745479465774653*^9, 3.745479471597425*^9}, 
   3.745479540558213*^9, {3.74547961690952*^9, 3.745479617933762*^9}, {
   3.745479678767275*^9, 3.745479679069611*^9}, 3.745544395585483*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{3.745479689867276*^9, 3.745479858128443*^9, 
  3.745480162052204*^9, 3.74554414150543*^9, 3.745544396296659*^9, 
  3.745545060860167*^9, 3.7455450962229652`*^9, 3.752888426317134*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}],
  SequenceForm["U: ", {0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745479689867276*^9, 3.745479858128443*^9, 
  3.745480162052204*^9, 3.74554414150543*^9, 3.745544396296659*^9, 
  3.745545060860167*^9, 3.7455450962229652`*^9, 3.7528884263188887`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm["F ", {0, 1, 0, 1, 0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745479689867276*^9, 3.745479858128443*^9, 
  3.745480162052204*^9, 3.74554414150543*^9, 3.745544396296659*^9, 
  3.745545060860167*^9, 3.7455450962229652`*^9, 3.7528884263202667`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", "1", "]"}], "+", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "qq", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.745544396298655*^9, 3.745545060862904*^9, 
  3.7455450962265577`*^9, 3.75288842632117*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.745479689867276*^9, 3.745479858128443*^9, 
  3.745480162052204*^9, 3.74554414150543*^9, 3.745544396296659*^9, 
  3.745545060860167*^9, 3.7455450962229652`*^9, 3.7528884263219748`*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{3.745479689867276*^9, 3.745479858128443*^9, 
  3.745480162052204*^9, 3.74554414150543*^9, 3.745544396296659*^9, 
  3.745545060860167*^9, 3.7455450962229652`*^9, 3.752888426322564*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Scaling", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{"-", "1"}]}]}]}], TraditionalForm]]],
 "}:"
}], "Subsubsection",
 CellChangeTimes->{{3.7454797038271933`*^9, 3.745479752226919*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{"UF", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "^", "2"}], "-", 
       RowBox[{"m", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "q"}], ")"}], "^", "2"}], "-", 
       RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "2"}], "\[Rule]", "qq"}], ",", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "\[Rule]", 
       RowBox[{"y", "+", 
        RowBox[{"qq", "/", "4"}]}]}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{"uf", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qq", "\[Rule]", "1"}], ",", 
      RowBox[{"y", "\[Rule]", "x"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "1", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "2", "]"}], "2"]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.745479757220789*^9, 3.745479787566556*^9}, {
   3.745479825487956*^9, 3.745479844156952*^9}, 3.7454798876790524`*^9, {
   3.745479972791901*^9, 3.7454799855031643`*^9}, 3.745480151742728*^9, 
   3.74554413694*^9, {3.745544772957492*^9, 3.745544851667424*^9}, {
   3.745545026619519*^9, 3.7455450808800983`*^9}, {3.7455451587411013`*^9, 
   3.74554522899333*^9}, 3.745545294377009*^9, 3.745545357559429*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"y", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "qq", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"2", " ", "y", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{"y", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.7455441380287*^9, 3.745544141535462*^9}, 
   3.745544788275506*^9, 3.74554481835036*^9, 3.7455448552290363`*^9, {
   3.7455450571437807`*^9, 3.7455450962521563`*^9}, {3.7455451603407707`*^9, 
   3.745545230069354*^9}, 3.7455452969804993`*^9, 3.7455453595882*^9, 
   3.7528884267091*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], "4"], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.7455441380287*^9, 3.745544141535462*^9}, 
   3.745544788275506*^9, 3.74554481835036*^9, 3.7455448552290363`*^9, {
   3.7455450571437807`*^9, 3.7455450962521563`*^9}, {3.7455451603407707`*^9, 
   3.745545230069354*^9}, 3.7455452969804993`*^9, 3.7455453595882*^9, 
   3.752888426710449*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.745544141533029*^9, 3.745544788273122*^9, 3.745544818331414*^9, 
   3.7455448552034073`*^9, {3.745545057209145*^9, 3.7455450964241877`*^9}, {
   3.745545160345497*^9, 3.7455452300774183`*^9}, 3.745545296986916*^9, 
   3.745545359590652*^9, 3.752888426711302*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {
    Rational[-1, 2], -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745544141533029*^9, 3.745544788273122*^9, 3.745544818331414*^9, 
   3.7455448552034073`*^9, {3.745545057209145*^9, 3.7455450964241877`*^9}, {
   3.745545160345497*^9, 3.7455452300774183`*^9}, 3.745545296986916*^9, 
   3.745545359590652*^9, 3.752888426711726*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, 0, 
    Rational[-1, 2], -1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745544141533029*^9, 3.745544788273122*^9, 3.745544818331414*^9, 
   3.7455448552034073`*^9, {3.745545057209145*^9, 3.7455450964241877`*^9}, {
   3.745545160345497*^9, 3.7455452300774183`*^9}, 3.745545296986916*^9, 
   3.745545359590652*^9, 3.7528884267126017`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"], "4"], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7455441380287*^9, 3.745544141535462*^9}, 
   3.745544788275506*^9, 3.74554481835036*^9, 3.7455448552290363`*^9, {
   3.7455450571437807`*^9, 3.7455450962521563`*^9}, {3.7455451603407707`*^9, 
   3.745545230069354*^9}, 3.7455452969804993`*^9, 3.7455453595882*^9, 
   3.752888426713335*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.745544141533029*^9, 3.745544788273122*^9, 3.745544818331414*^9, 
   3.7455448552034073`*^9, {3.745545057209145*^9, 3.7455450964241877`*^9}, {
   3.745545160345497*^9, 3.7455452300774183`*^9}, 3.745545296986916*^9, 
   3.745545359590652*^9, 3.752888426714075*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.745544141533029*^9, 3.745544788273122*^9, 3.745544818331414*^9, 
   3.7455448552034073`*^9, {3.745545057209145*^9, 3.7455450964241877`*^9}, {
   3.745545160345497*^9, 3.7455452300774183`*^9}, 3.745545296986916*^9, 
   3.745545359590652*^9, 3.7528884267145443`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Scaling", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}]}]}], TraditionalForm]]],
 "}:"
}], "Subsubsection",
 CellChangeTimes->{{3.745479957922834*^9, 3.745479961587041*^9}, {
  3.745480001058833*^9, 3.745480015091711*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"uf", "=", 
  RowBox[{"UF", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k", "^", "2"}], "-", 
       RowBox[{"m", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"k", "-", "q"}], ")"}], "^", "2"}], "-", 
       RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", "2"}], "\[Rule]", "qq"}], ",", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "\[Rule]", 
       RowBox[{"y", "+", 
        RowBox[{"qq", "/", "4"}]}]}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"uf", "=", 
  RowBox[{
   RowBox[{"uf", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qq", "\[Rule]", "1"}], ",", 
      RowBox[{"y", "\[Rule]", "x"}], ",", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"x", "[", "1", "]"}], "2"]}], ",", 
      RowBox[{
       RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"x", "[", "2", "]"}], "+", 
        FractionBox[
         RowBox[{"x", "[", "1", "]"}], "2"]}]}]}], "}"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reg", "=", 
  RowBox[{"getLOUF", "[", 
   RowBox[{
    RowBox[{"uf", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"uf", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"-", "1"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.745480026042295*^9, 3.745480048462083*^9}, {
   3.745545263179229*^9, 3.745545265619722*^9}, 3.745545385636416*^9, {
   3.745546455595395*^9, 3.745546463416667*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"y", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "qq", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{"2", " ", "y", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "qq", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}], "+", 
    RowBox[{"y", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.745545387125409*^9, {3.7455464571235228`*^9, 3.745546464290441*^9}, 
   3.752888426783489*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"x", "[", "1", "]"}]}], "-", 
    RowBox[{"x", "[", "2", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", "x", " ", 
     RowBox[{"x", "[", "1", "]"}], " ", 
     RowBox[{"x", "[", "2", "]"}]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], "4"], "+", 
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"]}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.745545387125409*^9, {3.7455464571235228`*^9, 3.745546464290441*^9}, 
   3.752888426784966*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{
  3.7454800508308907`*^9, 3.7454801621139603`*^9, 3.745544141562505*^9, 
   3.745545061069337*^9, 3.7455450965617113`*^9, 3.745545387133494*^9, {
   3.7455464571332207`*^9, 3.745546464300066*^9}, 3.752888426786562*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], "}"}]}],
  SequenceForm["U: ", {-1, 
    Rational[-1, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7454800508308907`*^9, 3.7454801621139603`*^9, 3.745544141562505*^9, 
   3.745545061069337*^9, 3.7455450965617113`*^9, 3.745545387133494*^9, {
   3.7455464571332207`*^9, 3.745546464300066*^9}, 3.752888426787504*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}],
  SequenceForm["F ", {-1, 
    Rational[-1, 2], -1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7454800508308907`*^9, 3.7454801621139603`*^9, 3.745544141562505*^9, 
   3.745545061069337*^9, 3.7455450965617113`*^9, 3.745545387133494*^9, {
   3.7455464571332207`*^9, 3.745546464300066*^9}, 3.752888426788542*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"x", "[", "1", "]"}]}], ",", 
   RowBox[{
    RowBox[{"x", " ", 
     SuperscriptBox[
      RowBox[{"x", "[", "1", "]"}], "2"]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"x", "[", "2", "]"}], "2"], "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.745545387125409*^9, {3.7455464571235228`*^9, 3.745546464290441*^9}, 
   3.7528884267896338`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7454800508308907`*^9, 3.7454801621139603`*^9, 3.745544141562505*^9, 
   3.745545061069337*^9, 3.7455450965617113`*^9, 3.745545387133494*^9, {
   3.7455464571332207`*^9, 3.745546464300066*^9}, 3.752888426790567*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{
  3.7454800508308907`*^9, 3.7454801621139603`*^9, 3.745544141562505*^9, 
   3.745545061069337*^9, 3.7455450965617113`*^9, 3.745545387133494*^9, {
   3.7455464571332207`*^9, 3.745546464300066*^9}, 3.7528884267911243`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scalings obtained from top facets of Newton Polytope:", "Subsection",
 CellChangeTimes->{
  3.745480076285625*^9, {3.745480129859466*^9, 3.745480130674302*^9}}],

Cell[CellGroupData[{

Cell["Scaling {-1,-1}:", "Subsubsection",
 CellChangeTimes->{{3.745480083891574*^9, 3.745480097170189*^9}, 
   3.745650847714429*^9, 3.745653879823258*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Reg", "=", 
   RowBox[{"getLOUF", "[", 
    RowBox[{
     RowBox[{"uf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"uf", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"x", "[", "1", "]"}], ",", 
       RowBox[{"x", "[", "2", "]"}]}], "}"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Scalecheck", "[", 
   RowBox[{
    RowBox[{"Reg", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Reg", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], ",", 
      RowBox[{"x", "[", "2", "]"}]}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.745480100808346*^9, 3.745480147566308*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Scalings obtained :\"\>"], "Print",
 CellChangeTimes->{{3.745480141409401*^9, 3.7454801621481752`*^9}, 
   3.745544141590419*^9, 3.745545061186404*^9, 3.7455450966731586`*^9, 
   3.745545399154653*^9, 3.752888426813066*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["U: ", {-1, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745480141409401*^9, 3.7454801621481752`*^9}, 
   3.745544141590419*^9, 3.745545061186404*^9, 3.7455450966731586`*^9, 
   3.745545399154653*^9, 3.75288842681361*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"F \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}],
  SequenceForm["F ", {-1, -1, -2, -1}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745480141409401*^9, 3.7454801621481752`*^9}, 
   3.745544141590419*^9, 3.745545061186404*^9, 3.7455450966731586`*^9, 
   3.745545399154653*^9, 3.752888426814377*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"List of transformations :\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["List of transformations :", {}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.745480141409401*^9, 3.7454801621481752`*^9}, 
   3.745544141590419*^9, 3.745545061186404*^9, 3.7455450966731586`*^9, 
   3.745545399154653*^9, 3.75288842681485*^9}],

Cell[BoxData["\<\"Scaleful\"\>"], "Print",
 CellChangeTimes->{{3.745480141409401*^9, 3.7454801621481752`*^9}, 
   3.745544141590419*^9, 3.745545061186404*^9, 3.7455450966731586`*^9, 
   3.745545399154653*^9, 3.752888426815196*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1863, 1056},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 126, 1, 82, "Section"],
Cell[708, 25, 1068, 38, 77, "Text"],
Cell[CellGroupData[{
Cell[1801, 67, 118, 1, 32, "Subsection"],
Cell[1922, 70, 175, 3, 64, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2146, 79, 113, 1, 82, "Section"],
Cell[2262, 82, 22158, 588, 2044, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24457, 675, 101, 1, 82, "Section"],
Cell[CellGroupData[{
Cell[24583, 680, 118, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[24726, 685, 1455, 40, 86, "Input"],
Cell[26184, 727, 1733, 40, 58, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27966, 773, 125, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[28116, 778, 1104, 34, 64, "Input"],
Cell[29223, 814, 994, 17, 41, "Output"],
Cell[30220, 833, 1290, 27, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31559, 866, 303, 6, 32, "Subsection"],
Cell[31865, 874, 1849, 47, 86, "Input"],
Cell[33717, 923, 110, 2, 30, "Text"],
Cell[33830, 927, 4791, 112, 256, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38658, 1044, 204, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[38887, 1050, 628, 16, 41, "Input"],
Cell[39518, 1068, 1551, 35, 61, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41118, 1109, 249, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[41392, 1116, 808, 23, 64, "Input"],
Cell[42203, 1141, 1499, 32, 41, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43751, 1179, 261, 3, 32, "Subsection"],
Cell[CellGroupData[{
Cell[44037, 1186, 162, 3, 41, "Input"],
Cell[44202, 1191, 1648, 36, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45887, 1232, 209, 3, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[46121, 1239, 1170, 33, 130, "Input"],
Cell[47294, 1274, 2307, 57, 41, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49674, 1339, 355, 6, 117, "Section"],
Cell[CellGroupData[{
Cell[50054, 1349, 188, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[50267, 1357, 951, 29, 89, "Input"],
Cell[51221, 1388, 1385, 29, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52643, 1422, 2073, 58, 218, "Input"],
Cell[54719, 1482, 1589, 34, 41, "Output"],
Cell[56311, 1518, 1430, 29, 41, "Output"],
Cell[57744, 1549, 2440, 61, 58, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60233, 1616, 190, 4, 32, "Subsection"],
Cell[CellGroupData[{
Cell[60448, 1624, 976, 29, 89, "Input"],
Cell[61427, 1655, 1339, 28, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62803, 1688, 2074, 58, 196, "Input"],
Cell[64880, 1748, 1561, 33, 41, "Output"],
Cell[66444, 1783, 1402, 28, 41, "Output"],
Cell[67849, 1813, 2414, 61, 58, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70312, 1880, 168, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[70505, 1886, 1968, 50, 108, "Input"],
Cell[72476, 1938, 2753, 71, 129, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75290, 2016, 132, 3, 82, "Section"],
Cell[CellGroupData[{
Cell[75447, 2023, 120, 1, 32, "Subsection"],
Cell[CellGroupData[{
Cell[75592, 2028, 133, 2, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[75750, 2034, 1025, 29, 64, "Input"],
Cell[CellGroupData[{
Cell[76800, 2067, 256, 3, 23, "Print"],
Cell[77059, 2072, 401, 9, 23, "Print"],
Cell[77463, 2083, 451, 9, 23, "Print"]
}, Open  ]],
Cell[77929, 2095, 673, 20, 58, "Output"],
Cell[CellGroupData[{
Cell[78627, 2119, 411, 8, 23, "Print"],
Cell[79041, 2129, 245, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79347, 2139, 301, 11, 45, "Subsubsection"],
Cell[CellGroupData[{
Cell[79673, 2154, 2531, 76, 183, "Input"],
Cell[82207, 2232, 1206, 33, 58, "Output"],
Cell[83416, 2267, 900, 24, 61, "Output"],
Cell[CellGroupData[{
Cell[84341, 2295, 340, 5, 23, "Print"],
Cell[84684, 2302, 570, 15, 41, "Print"],
Cell[85257, 2319, 618, 16, 41, "Print"]
}, Open  ]],
Cell[85890, 2338, 623, 16, 61, "Output"],
Cell[CellGroupData[{
Cell[86538, 2358, 493, 10, 23, "Print"],
Cell[87034, 2370, 331, 5, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87426, 2382, 348, 12, 45, "Subsubsection"],
Cell[CellGroupData[{
Cell[87799, 2398, 2290, 73, 183, "Input"],
Cell[90092, 2473, 1016, 31, 58, "Output"],
Cell[91111, 2506, 708, 22, 61, "Output"],
Cell[CellGroupData[{
Cell[91844, 2532, 292, 4, 23, "Print"],
Cell[92139, 2538, 522, 14, 41, "Print"],
Cell[92664, 2554, 568, 15, 41, "Print"]
}, Open  ]],
Cell[93247, 2572, 433, 14, 61, "Output"],
Cell[CellGroupData[{
Cell[93705, 2590, 445, 9, 23, "Print"],
Cell[94153, 2601, 283, 4, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[94509, 2613, 166, 2, 32, "Subsection"],
Cell[CellGroupData[{
Cell[94700, 2619, 155, 2, 31, "Subsubsection"],
Cell[CellGroupData[{
Cell[94880, 2625, 916, 29, 64, "Input"],
Cell[CellGroupData[{
Cell[95821, 2658, 241, 3, 23, "Print"],
Cell[96065, 2663, 427, 11, 23, "Print"],
Cell[96495, 2676, 496, 13, 23, "Print"],
Cell[96994, 2691, 393, 8, 23, "Print"],
Cell[97390, 2701, 230, 3, 23, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

